Gravitational Lens System PS J0147+4630 (Andromeda's Parachute): Main Lensing Galaxy and Optical Variability of the Quasar Images

Because follow-up observations of quadruple gravitational lens systems are of extraordinary importance for astrophysics and cosmology, we present single-epoch optical spectra and $r$--band light curves of PS J0147+4630. This recently discovered system mainly consists of four images ABCD of a background quasar around a foreground galaxy G that acts as a gravitational lens. First, we use long--slit spectroscopic data in the Gemini Observatory Archive and a multi-component fitting to accurately resolve the spectra of A, D, and G. The spectral profile of G resembles that of an early-type galaxy at a redshift of 0.678 $\pm$ 0.001, which is about 20\% higher than the previous estimate. Additionally, the stellar velocity dispersion is measured to $\sim$5\% precision. Second, our early $r$-band monitoring with the Liverpool Telescope leads to accurate light curves of the four quasar images. Adopting time delays predicted by the lens model, the new lens redshift, and a standard cosmology, we report the detection of microlensing variations in C and D as large as $\sim$0.1 mag on timescales of a few hundred days. We also estimate an actual delay between A and B of a few days (B is leading), which demonstrates the big potential of optical monitoring campaigns of PS J0147+4630.

==> anc/tab1.dat <==
Table 1:
GNT-GMOS-B600 spectra of PS J0147+4630ADG

-------------------------------------------------------------------------------------
A = Angstrom 
lambda    	Observed wavelength in A (0.1nm)
FA       	Flux of PS J0147+4630A in 10^{-17} erg cm^{-2} s^{-1} A^{-1} (0.1nW/m3)
eFA		Error in FA in 10^{-17} erg cm^{-2} s^{-1} A^{-1} (0.1nW/m3)
FD		Flux of PS J0147+4630D in 10^{-17} erg cm^{-2} s^{-1} A^{-1} (0.1nW/m3)
eFD		Error in FD in 10^{-17} erg cm^{-2} s^{-1} A^{-1} (0.1nW/m3)
FG		Flux of PS J0147+4630G in 10^{-17} erg cm^{-2} s^{-1} A^{-1} (0.1nW/m3)
eFG		Error in FG in 10^{-17} erg cm^{-2} s^{-1} A^{-1} (0.1nW/m3)

Note: The spectrum of G is not properly calibrated, since fluxes are underestimated 
in a factor ~5
------------------------------------------------------------------------------------- 

lambda     FA    eFA	 FD    eFD    FG	 eFG   
4402.935 149.510 3.341 17.923 1.661 0.817 1.320
4403.956 149.636 3.344 17.938 1.663 0.818 1.321
4404.977 149.762 3.346 17.953 1.664 0.820 1.323
4405.998 149.889 3.349 17.968 1.666 0.822 1.324
4407.019 150.016 3.352 17.983 1.667 0.823 1.325
4408.039 150.143 3.355 17.998 1.668 0.825 1.326
4409.060 150.270 3.358 18.013 1.670 0.827 1.327
4410.081 150.397 3.361 18.028 1.671 0.828 1.328
4411.102 150.524 3.363 18.043 1.672 0.830 1.329
4412.123 150.652 3.366 18.059 1.674 0.832 1.330
4413.144 150.780 3.369 18.074 1.675 0.833 1.331
4414.165 150.898 3.372 18.081 1.677 0.830 1.332
4415.185 148.670 3.729 17.239 1.854 0.644 1.481
4416.206 149.514 4.381 16.665 2.166 0.730 1.755
4417.227 150.179 4.768 16.352 2.351 0.834 1.915
4418.248 150.631 5.012 15.558 2.447 0.789 2.021
4419.269 151.231 5.176 15.423 2.519 0.818 2.080
4420.290 149.480 5.228 16.331 2.589 0.799 2.112
4421.311 149.273 5.279 16.363 2.609 0.807 2.136
4422.331 151.413 5.370 16.943 2.662 1.098 2.185
4423.352 154.291 5.454 18.129 2.735 0.438 2.180
4424.373 155.026 5.475 18.390 2.745 -0.110 2.173
4425.394 152.890 5.449 17.361 2.706 0.316 2.188
4426.415 152.229 5.440 17.528 2.736 0.409 2.214
4427.436 151.267 5.430 17.270 2.719 0.469 2.213
4428.457 151.332 5.440 16.957 2.715 1.057 2.234
4429.477 151.466 5.444 17.346 2.740 1.021 2.244
4430.498 151.755 5.474 18.135 2.792 0.341 2.243
4431.519 150.761 5.473 17.440 2.772 0.468 2.252
4432.540 150.682 5.461 17.435 2.755 0.623 2.220
4433.561 151.031 5.431 17.720 2.740 -0.102 2.181
4434.582 150.285 5.459 17.891 2.773 0.375 2.237
4435.603 149.747 5.507 16.880 2.764 0.279 2.248
4436.623 149.992 5.494 16.642 2.757 0.865 2.273
4437.644 151.061 5.483 15.495 2.719 1.158 2.289
4438.665 151.998 5.483 16.106 2.722 0.383 2.228
4439.686 151.295 5.459 17.052 2.735 1.138 2.249
4440.707 156.088 5.581 18.348 2.815 0.230 2.237
4441.728 156.694 5.577 17.945 2.798 0.189 2.244
4442.749 154.965 5.517 16.485 2.728 0.286 2.230
4443.770 156.868 5.537 17.855 2.778 0.047 2.218
4444.790 159.101 5.593 18.331 2.808 0.726 2.266
4445.811 160.460 5.622 18.409 2.808 0.482 2.266
4446.832 160.695 5.640 18.325 2.820 0.629 2.287
4447.853 159.378 5.637 17.378 2.813 1.335 2.325
4448.874 157.344 5.579 17.965 2.810 1.001 2.286
4449.895 156.021 5.562 18.478 3.209 0.170 2.255
4450.916 154.618 5.557 18.183 4.633 -0.065 2.303
4451.936 153.261 5.540 17.791 4.364 0.350 2.313
4452.957 152.490 5.506 17.049 2.999 1.165 2.291
4453.978 154.123 5.530 17.449 2.770 1.293 2.299
4454.999 155.762 5.569 17.587 2.786 1.072 2.300
4456.020 154.709 5.553 17.411 2.789 0.567 2.271
4457.041 155.243 5.559 17.381 2.786 0.601 2.272
4458.062 161.130 5.713 18.267 2.826 1.108 2.308
4459.082 166.850 5.863 19.161 2.864 1.502 2.334
4460.103 166.676 5.835 18.660 2.830 1.373 2.315
4461.124 164.582 5.747 17.984 2.802 1.266 2.295
4462.145 162.759 5.653 17.725 2.786 0.978 2.280
4463.166 164.788 5.689 17.651 2.816 0.869 2.290
4464.187 166.941 5.746 18.751 2.873 0.275 2.293
4465.208 167.650 5.770 18.903 2.896 0.027 2.282
4466.228 169.435 5.781 18.834 2.853 0.897 2.310
4467.249 169.037 5.770 18.103 2.814 1.284 2.311
4468.270 170.146 5.807 18.021 2.819 0.610 2.296
4469.291 170.465 5.804 17.985 2.829 0.374 2.279
4470.312 170.730 5.778 18.697 2.844 0.933 2.292
4471.333 169.607 5.750 19.852 2.859 0.694 2.279
4472.354 171.087 5.793 18.324 2.825 0.896 2.298
4473.375 171.907 5.819 18.213 2.836 1.341 2.324
4474.395 170.285 6.012 17.945 2.837 1.109 2.322
4475.416 171.185 6.063 18.323 2.818 0.085 2.269
4476.437 171.277 5.983 18.059 2.818 0.006 2.274
4477.458 170.882 5.788 18.141 2.820 0.753 2.296
4478.479 167.424 5.710 18.779 2.827 1.218 2.299
4479.500 166.861 5.719 18.017 2.804 0.213 2.263
4480.521 165.843 5.721 17.217 2.784 0.806 2.285
4481.541 159.747 5.580 17.471 2.769 1.239 2.287
4482.562 156.450 5.522 17.268 2.749 0.975 2.262
4483.583 154.768 5.555 16.450 2.751 0.286 2.255
4484.604 148.812 5.465 15.835 2.731 0.161 2.264
4485.625 147.270 5.427 15.698 2.725 0.488 2.270
4486.646 144.279 5.377 15.640 2.723 0.676 2.262
4487.667 140.701 5.310 15.395 2.708 0.434 2.240
4488.687 139.321 5.279 15.600 2.692 -0.232 2.197
4489.708 134.891 5.207 14.313 2.646 0.197 2.201
4490.729 122.142 4.995 12.986 2.604 0.328 2.195
4491.750 107.676 4.755 12.074 2.578 0.195 2.185
4492.771 108.532 4.747 12.231 2.562 0.696 2.199
4493.792 123.047 4.985 13.694 2.621 0.854 2.223
4494.813 132.539 5.162 14.067 2.665 0.949 2.247
4495.833 134.660 5.189 14.028 2.665 1.274 2.255
4496.854 136.482 5.220 14.848 2.691 0.923 2.241
4497.875 136.916 5.227 15.054 2.676 0.479 2.211
4498.896 134.816 5.195 14.448 2.652 -0.136 2.185
4499.917 133.515 5.183 14.909 2.671 -0.166 2.204
4500.938 134.727 5.208 14.801 2.673 0.318 2.239
4501.959 129.183 5.140 14.854 2.696 0.417 2.254
4502.979 117.718 4.935 14.646 2.682 0.151 2.219
4504.000 109.974 4.771 14.379 2.646 -0.329 2.186
4505.021 118.747 4.899 14.635 2.650 0.186 2.188
4506.042 128.066 5.054 14.932 2.651 0.768 2.215
4507.063 128.677 5.074 14.109 2.631 0.927 2.223
4508.084 127.940 5.065 14.024 2.624 1.089 2.232
4509.105 128.972 5.080 13.789 2.622 0.623 2.210
4510.126 129.389 5.110 13.845 2.638 0.841 2.238
4511.146 128.233 5.103 14.097 2.653 0.979 2.245
4512.167 123.629 5.001 13.693 2.631 0.493 2.221
4513.188 121.038 4.933 13.529 2.610 0.717 2.221
4514.209 117.134 4.879 13.380 2.622 0.941 2.219
4515.230 118.630 4.921 13.174 2.613 0.772 2.225
4516.251 117.181 4.901 12.751 2.618 0.218 2.193
4517.272 117.878 4.913 14.099 2.650 0.385 2.228
4518.292 118.811 4.922 13.737 2.624 0.107 2.216
4519.313 115.757 4.853 14.187 2.634 0.191 2.202
4520.334 114.809 4.866 12.881 2.614 0.867 2.258
4521.355 115.232 4.875 12.175 2.577 0.487 2.209
4522.376 114.245 4.837 12.191 2.559 0.882 2.210
4523.397 116.315 4.862 12.956 2.581 0.740 2.211
4524.418 119.126 4.946 13.314 2.626 0.484 2.224
4525.438 122.178 5.001 13.821 2.644 0.286 2.216
4526.459 123.797 5.028 15.295 2.694 -0.275 2.206
4527.480 123.790 5.033 14.808 2.682 -0.224 2.203
4528.501 122.125 4.994 13.709 2.639 0.454 2.214
4529.522 120.744 4.956 14.153 2.633 0.404 2.197
4530.543 121.517 4.973 14.593 2.648 -0.142 2.167
4531.564 122.319 4.977 14.735 2.659 0.208 2.175
4532.584 120.657 4.939 14.018 2.626 1.119 2.209
4533.605 118.873 4.914 13.693 2.623 1.003 2.204
4534.626 116.223 4.889 13.483 2.644 0.714 2.202
4535.647 113.555 4.830 13.561 2.633 0.651 2.194
4536.668 114.202 4.821 13.464 2.602 0.634 2.193
4537.689 115.976 4.861 13.255 2.593 0.510 2.192
4538.710 114.130 4.852 13.354 2.615 0.303 2.189
4539.731 108.980 4.749 12.794 2.601 0.663 2.202
4540.751 106.964 4.698 12.637 2.582 1.206 2.203
4541.772 109.228 4.849 12.612 2.581 1.003 2.204
4542.793 115.313 5.019 12.727 2.589 0.732 2.226
4543.814 117.194 5.029 13.504 2.624 0.760 2.221
4544.835 113.744 4.877 12.748 2.566 1.153 2.201
4545.856 112.343 4.769 11.310 2.501 1.182 2.196
4546.877 114.990 4.823 11.082 2.518 0.941 2.186
4547.897 118.702 4.917 11.674 2.554 1.307 2.224
4548.918 117.218 4.860 12.159 2.539 0.523 2.175
4549.939 115.053 4.815 13.622 2.600 0.226 2.168
4550.960 114.771 4.822 13.734 2.598 -0.289 2.151
4551.981 114.770 4.814 13.280 2.571 0.224 2.159
4553.002 117.957 4.838 14.030 2.580 0.995 2.184
4554.023 123.526 4.941 13.839 2.584 0.425 2.168
4555.043 131.275 5.089 15.545 2.675 1.335 2.246
4556.064 133.576 5.136 15.935 2.703 0.629 2.232
4557.085 134.271 5.151 15.619 2.677 0.565 2.213
4558.106 134.165 5.138 16.314 2.708 0.625 2.230
4559.127 134.682 5.118 15.994 2.668 0.666 2.202
4560.148 133.795 5.099 15.555 2.648 0.421 2.175
4561.169 133.444 5.103 16.304 2.692 0.108 2.192
4562.189 133.053 5.097 15.675 2.676 0.472 2.208
4563.210 133.437 5.120 15.562 2.675 0.655 2.216
4564.231 129.650 5.075 15.444 2.673 0.297 2.192
4565.252 129.644 5.050 15.314 2.648 0.580 2.204
4566.273 131.493 5.059 15.314 2.632 0.685 2.205
4567.294 132.185 5.084 15.179 2.631 0.858 2.216
4568.315 128.386 5.013 14.629 2.623 1.116 2.206
4569.336 122.326 4.892 12.904 2.544 0.483 2.151
4570.356 120.202 4.910 11.250 2.475 0.712 2.149
4571.377 122.086 4.983 10.155 2.458 1.242 2.182
4572.398 124.904 5.052 11.636 2.537 1.033 2.193
4573.419 124.048 5.003 13.561 2.602 0.899 2.203
4574.440 120.325 5.263 13.351 2.585 1.339 2.208
4575.461 119.366 6.183 12.735 2.552 1.301 2.353
4576.482 121.447 5.918 13.522 3.551 0.851 4.400
4577.502 123.229 5.169 14.173 5.024 0.908 4.621
4578.523 122.287 4.956 14.600 3.687 1.120 2.966
4579.544 120.839 4.926 14.298 2.716 0.620 2.216
4580.565 121.458 4.917 13.847 2.630 0.711 2.204
4581.586 121.064 4.916 14.214 2.628 0.836 2.209
4582.607 120.022 4.901 15.377 2.648 0.309 2.171
4583.628 122.418 4.938 15.800 2.647 0.596 2.171
4584.648 132.253 5.137 15.902 2.662 0.459 2.177
4585.669 137.378 5.326 16.188 2.687 0.184 2.181
4586.690 135.975 5.381 15.627 2.658 0.658 2.200
4587.711 131.911 5.224 15.873 2.660 1.028 2.197
4588.732 126.523 5.026 14.614 2.635 0.886 2.194
4589.753 126.398 4.996 14.525 2.619 -0.018 2.165
4590.774 130.913 5.052 15.232 2.642 -0.154 2.163
4591.794 138.112 5.158 15.727 2.655 0.907 2.206
4592.815 144.316 5.270 17.233 2.723 0.849 2.290
4593.836 147.263 5.327 17.636 2.749 0.680 2.280
4594.857 147.515 5.307 18.089 2.746 0.438 2.237
4595.878 147.085 5.285 17.553 2.710 0.710 2.209
4596.899 146.637 5.296 17.669 2.720 0.187 2.188
4597.920 143.316 5.257 17.590 2.729 -0.200 2.175
4598.940 134.147 5.079 15.512 2.627 0.205 2.150
4599.961 124.685 4.912 14.523 2.587 0.723 2.151
4600.982 118.958 4.838 12.764 2.544 1.063 2.169
4602.003 121.871 4.887 13.530 2.575 0.418 2.144
4603.024 127.618 4.992 15.277 2.641 0.123 2.160
4604.045 133.130 5.066 15.426 2.632 0.630 2.168
4605.066 139.191 5.173 16.025 2.656 -0.088 2.145
4606.087 143.421 5.227 17.121 2.697 -0.134 2.177
4607.107 143.552 5.246 17.465 2.709 0.218 2.194
4608.128 143.477 5.252 16.701 2.689 0.193 2.189
4609.149 143.457 5.213 17.132 2.684 0.509 2.178
4610.170 146.310 5.251 17.970 2.705 0.597 2.178
4611.191 148.843 5.299 18.258 2.716 0.586 2.189
4612.212 150.875 5.340 17.692 2.772 0.978 2.222
4613.233 151.435 5.342 17.738 2.932 0.166 2.191
4614.253 152.968 5.351 18.618 3.282 0.370 2.186
4615.274 152.994 5.343 18.047 3.123 0.577 2.182
4616.295 150.967 5.335 17.385 2.849 0.572 2.167
4617.316 148.082 5.467 16.711 2.727 0.303 2.153
4618.337 145.981 5.859 16.880 2.701 0.771 2.183
4619.358 148.008 6.097 17.155 2.705 0.734 2.178
4620.379 151.744 5.633 17.473 2.714 0.955 2.201
4621.399 158.747 5.545 18.245 2.729 0.714 2.254
4622.420 163.694 5.543 18.735 2.754 0.504 2.948
4623.441 166.569 5.568 19.475 2.805 1.536 4.180
4624.462 166.407 5.561 19.668 2.943 1.148 3.102
4625.483 164.989 5.532 19.517 3.724 0.257 2.309
4626.504 164.169 5.507 18.761 4.188 0.561 2.189
4627.525 162.244 5.452 18.396 3.139 0.828 2.186
4628.545 157.982 5.398 18.022 2.777 1.169 2.247
4629.566 154.708 5.368 17.000 2.691 0.738 2.249
4630.587 151.053 5.307 15.087 2.610 0.666 2.230
4631.608 151.005 5.291 15.489 2.604 0.993 2.218
4632.629 156.925 5.388 17.277 2.673 0.845 2.198
4633.650 158.328 5.415 16.960 2.660 0.262 2.168
4634.671 156.095 5.382 17.047 2.661 -0.083 2.137
4635.692 148.982 5.268 16.563 2.652 -0.367 2.129
4636.712 146.175 5.248 15.954 2.646 -0.048 2.161
4637.733 150.992 5.321 15.827 2.663 0.473 2.174
4638.754 152.514 5.324 16.130 2.662 0.240 2.168
4639.775 150.523 5.301 16.520 2.657 0.605 2.185
4640.796 145.845 5.199 16.659 2.652 -0.277 2.146
4641.817 140.878 5.131 16.101 2.630 0.425 2.157
4642.838 133.867 5.044 15.116 2.600 0.538 2.164
4643.858 127.070 4.928 14.448 2.567 0.421 2.153
4644.879 122.208 4.822 13.983 2.536 0.154 2.320
4645.900 118.776 4.763 13.217 2.514 1.891 2.601
4646.921 116.111 4.729 13.055 2.525 1.490 2.606
4647.942 108.398 4.614 12.326 2.492 0.841 2.482
4648.963 99.197 6.091 10.267 2.413 0.947 2.438
4649.984 86.242 4.953 9.499 2.608 1.516 4.702
4651.004 93.264 4.369 10.039 3.633 1.099 3.557
4652.025 118.206 4.733 12.559 3.062 0.495 2.215
4653.046 144.911 5.141 15.324 2.551 0.814 2.117
4654.067 163.503 5.428 16.746 2.614 1.047 2.148
4655.088 174.886 5.594 17.700 2.658 0.472 2.153
4656.109 181.673 5.679 18.704 2.686 0.794 2.163
4657.130 184.810 5.701 19.996 2.729 0.605 2.163
4658.150 187.415 5.716 19.894 2.718 0.506 2.155
4659.171 189.577 5.725 19.218 2.691 0.961 2.162
4660.192 190.101 5.741 19.320 2.689 0.696 2.163
4661.213 186.403 5.705 20.039 2.705 0.551 2.161
4662.234 182.882 5.644 20.492 2.717 0.768 2.156
4663.255 185.461 5.670 20.040 2.698 0.709 2.141
4664.276 188.940 5.734 19.091 2.678 0.764 2.153
4665.296 185.907 5.693 19.062 2.672 0.765 2.155
4666.317 172.843 5.493 19.674 2.676 0.395 2.111
4667.338 156.810 5.278 19.809 2.689 0.917 2.122
4668.359 155.346 5.294 19.042 2.664 1.645 2.151
4669.380 169.798 5.521 18.270 2.605 1.597 2.123
4670.401 177.185 5.618 17.191 2.554 1.023 2.081
4671.422 172.161 5.527 16.754 2.542 0.823 2.077
4672.443 166.406 5.424 17.145 2.556 0.787 2.082
4673.463 163.575 5.382 17.759 2.575 0.683 2.072
4674.484 159.408 5.325 17.342 2.560 0.592 2.046
4675.505 154.119 5.234 16.466 2.522 -0.018 2.017
4676.526 152.046 5.193 15.143 2.485 0.382 2.037
4677.547 145.870 5.089 14.334 2.454 0.766 2.027
4678.568 126.229 4.786 12.818 2.397 0.718 2.010
4679.589 105.450 4.443 11.607 2.342 0.741 1.983
4680.609 105.560 4.456 11.461 2.340 1.253 2.000
4681.630 130.460 4.835 13.253 2.390 0.931 1.999
4682.651 164.147 5.336 16.930 2.526 0.587 2.027
4683.672 187.290 5.667 19.319 2.618 0.217 2.056
4684.693 195.321 5.758 19.867 2.632 0.750 2.086
4685.714 198.068 5.785 20.536 2.641 1.008 2.078
4686.735 202.517 5.830 21.564 2.670 0.575 2.066
4687.755 204.301 5.867 21.076 2.659 0.256 2.051
4688.776 206.292 5.880 21.029 2.655 0.874 2.080
4689.797 207.190 5.860 21.382 2.654 0.507 2.063
4690.818 206.105 5.869 21.763 2.677 0.338 2.059
4691.839 203.593 5.848 22.048 2.703 0.453 2.064
4692.860 201.424 5.829 21.904 2.705 0.491 2.075
4693.881 207.775 5.932 22.221 2.713 0.953 2.088
4694.901 210.662 5.946 22.055 2.687 0.843 2.086
4695.922 209.358 5.881 21.791 2.654 0.913 2.071
4696.943 209.083 5.874 21.744 2.660 1.141 2.076
4697.964 209.974 5.913 22.755 2.710 0.640 2.072
4698.985 203.679 5.843 21.524 2.670 0.951 2.082
4700.006 187.460 5.615 20.332 2.601 0.739 2.036
4701.027 178.851 5.475 19.209 2.560 0.859 2.018
4702.048 185.768 5.557 20.237 2.598 0.654 2.024
4703.068 192.991 5.630 21.038 2.612 0.785 2.034
4704.089 198.510 5.716 21.641 2.628 0.820 2.036
4705.110 204.626 5.825 21.598 2.643 0.622 2.048
4706.131 206.256 5.856 21.782 2.664 0.764 2.065
4707.152 198.598 5.735 21.145 2.638 1.078 2.060
4708.173 190.027 5.608 19.963 2.582 1.121 2.034
4709.194 188.443 5.591 19.528 2.573 1.150 2.035
4710.214 193.052 5.656 20.441 2.619 1.188 2.054
4711.235 193.621 5.663 20.813 2.617 0.999 2.053
4712.256 192.989 5.650 20.707 2.603 0.888 2.049
4713.277 193.136 5.646 21.198 2.618 1.524 2.066
4714.298 193.219 5.648 21.841 2.644 1.482 2.062
4715.319 194.092 5.665 21.601 2.704 0.629 2.032
4716.340 190.977 5.622 20.797 3.254 0.798 2.054
4717.360 186.702 5.546 19.969 3.271 1.054 2.049
4718.381 183.609 5.496 20.379 3.066 0.288 2.003
4719.402 182.734 5.497 21.220 2.770 0.501 2.015
4720.423 181.252 5.507 20.178 2.654 0.566 2.005
4721.444 177.762 5.426 20.019 2.548 0.468 1.971
4722.465 174.747 5.359 20.241 2.551 0.209 1.957
4723.486 174.962 5.364 20.414 2.564 0.103 1.957
4724.506 174.928 5.369 19.984 2.553 0.826 1.985
4725.527 172.836 5.320 20.058 2.544 0.948 1.983
4726.548 171.225 5.283 19.957 2.528 1.168 1.976
4727.569 169.951 5.276 19.952 2.544 1.234 1.993
4728.590 170.771 5.277 20.150 2.539 0.687 1.974
4729.611 169.172 5.265 19.526 2.531 0.938 1.981
4730.632 167.512 5.239 19.404 2.542 1.411 2.013
4731.653 165.596 5.223 19.602 2.540 0.195 1.968
4732.673 165.634 5.218 20.105 2.540 -0.216 1.925
4733.694 160.958 5.115 20.146 2.506 0.077 1.897
4734.715 158.466 5.074 18.945 2.466 0.608 1.916
4735.736 158.136 5.098 19.070 2.504 0.665 1.945
4736.757 157.432 5.061 18.134 2.453 0.843 1.934
4737.778 157.560 5.065 17.607 2.430 1.162 1.949
4738.799 161.137 5.133 18.596 2.480 1.053 1.971
4739.819 159.441 5.092 19.826 2.509 0.980 1.959
4740.840 158.205 5.088 20.129 2.519 0.620 1.939
4741.861 159.103 5.099 18.821 2.498 1.094 1.962
4742.882 155.578 5.054 18.310 2.465 1.406 1.970
4743.903 153.930 5.126 18.215 2.445 0.717 1.929
4744.924 156.275 5.250 18.100 2.438 1.250 1.946
4745.945 155.135 5.329 18.310 2.432 1.304 1.934
4746.965 154.805 5.280 19.065 2.450 0.302 1.882
4747.986 155.371 5.107 19.270 2.464 0.467 1.890
4749.007 153.448 5.039 19.193 2.471 0.879 1.921
4750.028 155.671 5.112 19.730 2.493 0.836 1.930
4751.049 156.650 5.110 19.034 2.484 1.210 1.946
4752.070 153.634 4.994 18.745 2.455 0.576 1.906
4753.091 152.095 4.944 18.409 2.431 0.341 1.877
4754.111 152.187 4.944 18.435 2.429 1.093 1.914
4755.132 149.175 4.894 18.505 2.424 0.845 1.896
4756.153 147.486 4.860 17.789 2.389 0.586 1.880
4757.174 148.294 4.861 17.325 2.374 1.155 1.903
4758.195 149.486 4.878 17.010 2.365 1.436 1.915
4759.216 150.354 4.903 17.178 2.380 1.347 1.916
4760.237 150.551 4.918 17.382 2.397 1.004 1.910
4761.257 148.158 4.874 17.799 2.407 0.956 1.908
4762.278 145.029 4.810 17.719 2.401 1.157 1.908
4763.299 145.028 4.808 18.308 2.415 1.243 1.902
4764.320 148.171 4.853 18.928 2.425 0.702 1.876
4765.341 149.014 4.855 19.074 2.420 0.424 1.857
4766.362 147.159 4.819 19.031 2.414 0.205 1.843
4767.383 146.992 4.817 18.661 2.407 0.265 1.855
4768.404 148.189 4.835 18.082 2.396 0.342 1.857
4769.424 148.192 5.279 18.008 2.396 0.673 1.864
4770.445 148.823 5.278 17.942 2.385 0.871 1.873
4771.466 148.327 4.967 17.643 2.379 0.571 1.858
4772.487 147.506 4.830 17.307 2.364 0.687 1.851
4773.508 147.960 4.839 16.788 2.351 0.622 1.849
4774.529 147.172 4.825 17.206 2.358 0.497 1.836
4775.550 144.212 4.766 18.425 2.384 0.885 1.853
4776.570 145.451 4.767 18.716 2.385 0.876 1.849
4777.591 146.227 4.790 17.651 2.362 0.575 1.848
4778.612 146.229 4.796 17.269 2.363 0.959 1.865
4779.633 145.409 4.777 17.537 2.368 0.815 1.860
4780.654 144.072 4.742 17.462 2.357 0.694 1.844
4781.675 144.219 4.743 17.342 2.354 0.562 1.835
4782.696 144.492 4.733 17.158 2.326 0.422 1.820
4783.716 142.250 4.688 17.405 2.325 0.661 1.816
4784.737 142.624 4.693 17.810 2.340 0.173 1.796
4785.758 143.722 4.720 17.733 2.341 -0.133 1.790
4786.779 143.707 4.711 18.398 2.352 0.567 1.816
4787.800 141.680 4.670 17.378 2.314 0.132 1.783
4788.821 140.601 4.649 16.663 2.294 -0.014 1.792
4789.842 142.697 4.696 18.192 2.353 0.222 1.811
4790.862 141.985 4.683 17.777 2.329 0.666 1.819
4791.883 141.708 4.662 16.700 2.279 0.676 1.803
4792.904 140.860 4.651 17.123 2.298 0.499 1.802
4793.925 142.480 4.678 18.168 2.332 -0.081 1.773
4794.946 143.032 4.674 18.255 2.329 0.375 1.791
4795.967 140.327 4.618 17.893 2.313 1.360 1.832
4796.988 138.356 4.596 17.792 2.318 0.716 1.795
4798.009 139.641 4.601 17.471 2.287 0.598 1.790
4799.029 138.481 4.567 17.348 2.276 0.242 1.764
4800.050 137.583 4.548 15.646 2.216 0.241 1.741
4801.071 133.682 4.492 12.453 2.108 0.359 1.734
4802.092 129.202 4.433 11.871 2.097 0.450 1.726
4803.113 129.470 4.426 13.839 2.154 0.520 1.745
4804.134 134.106 4.501 16.170 2.237 0.576 1.768
4805.155 135.868 4.509 16.782 2.256 0.622 1.767
4806.175 134.207 4.461 16.946 2.239 0.465 1.746
4807.196 135.145 4.481 17.007 2.241 0.087 1.721
4808.217 135.976 4.505 17.041 2.261 0.641 1.761
4809.238 136.038 4.502 16.291 2.233 0.921 1.768
4810.259 135.666 4.486 16.355 2.224 0.635 1.746
4811.280 133.122 4.443 16.124 2.216 0.938 1.753
4812.301 133.700 4.462 16.432 2.222 0.788 1.745
4813.321 134.765 4.491 16.582 2.235 0.223 1.735
4814.342 133.308 4.464 16.839 2.244 0.388 1.746
4815.363 133.146 4.447 16.698 2.229 0.692 1.746
4816.384 134.150 4.451 16.601 2.223 1.051 1.759
4817.405 134.499 4.453 16.112 2.205 1.005 1.758
4818.426 133.275 4.431 15.890 2.186 0.497 1.728
4819.447 132.121 4.409 16.109 2.191 0.282 1.711
4820.467 132.155 4.406 16.102 2.190 0.451 1.715
4821.488 132.453 4.407 16.178 2.192 0.329 1.705
4822.509 130.785 4.370 16.106 2.186 0.025 1.682
4823.530 129.582 4.342 16.240 2.189 -0.131 1.674
4824.551 129.500 4.681 16.015 2.172 0.294 1.687
4825.572 129.367 4.713 15.005 2.148 0.491 1.702
4826.593 128.325 4.592 15.019 2.152 0.603 1.711
4827.613 127.352 4.307 15.662 2.158 0.673 1.702
4828.634 127.887 4.300 15.786 2.149 0.500 1.687
4829.655 126.219 4.263 15.565 2.131 0.492 1.680
4830.676 125.792 4.254 15.070 2.117 0.791 1.693
4831.697 126.226 4.267 15.122 2.128 0.670 1.696
4832.718 125.498 4.244 15.273 2.116 0.207 1.657
4833.739 125.541 4.246 14.833 2.107 0.486 1.667
4834.760 125.463 4.235 14.659 2.099 0.757 1.681
4835.780 123.997 4.205 14.701 2.101 0.437 1.670
4836.801 125.090 4.223 15.206 2.110 0.596 1.670
4837.822 124.930 4.221 14.657 2.099 0.530 1.669
4838.843 123.385 4.184 14.382 2.071 0.353 1.639
4839.864 121.924 4.154 14.234 2.073 0.842 1.659
4840.885 122.469 4.159 14.051 2.068 0.303 1.632
4841.906 120.851 4.143 14.353 2.070 0.245 1.636
4842.926 121.722 4.155 15.149 2.099 0.089 1.637
4843.947 123.364 4.160 15.086 2.090 0.669 1.636
4844.968 121.297 4.135 14.274 2.058 0.142 1.604
4845.989 120.831 4.127 13.467 2.041 0.356 1.629
4847.010 120.638 4.116 13.987 2.054 0.741 1.649
4848.031 120.106 4.100 14.172 2.036 0.256 1.613
4849.052 118.598 4.068 14.308 2.038 0.209 1.601
4850.072 119.784 4.091 14.026 2.029 0.441 1.614
4851.093 120.818 4.106 14.091 2.037 0.744 1.629
4852.114 120.536 4.089 13.847 2.025 0.611 1.620
4853.135 119.311 4.066 13.955 2.026 0.616 1.614
4854.156 119.225 4.077 14.168 2.033 0.770 1.625
4855.177 119.635 4.084 13.775 2.019 0.521 1.614
4856.198 120.618 4.087 14.368 2.035 -0.151 1.579
4857.218 119.461 4.063 14.162 2.022 0.251 1.582
4858.239 118.518 4.045 14.094 2.026 0.333 1.597
4859.260 118.824 4.042 13.877 2.013 0.432 1.602
4860.281 118.184 4.022 13.733 2.006 0.545 1.606
4861.302 117.022 4.025 12.993 1.999 0.759 1.633
4862.323 116.100 4.011 12.369 1.978 1.076 1.638
4863.344 114.895 3.972 12.138 1.953 0.878 1.602
4864.365 113.111 3.928 11.954 1.925 0.933 1.577
4865.385 114.411 3.934 12.418 1.925 0.956 1.575
4866.406 117.169 3.984 13.248 1.960 0.603 1.577
4867.427 118.373 4.001 12.789 1.946 0.483 1.574
4868.448 117.922 3.979 13.195 1.951 0.315 1.555
4869.469 117.782 3.962 13.579 1.946 0.291 1.535
4870.490 117.867 3.965 13.680 1.949 0.211 1.538
4871.511 118.255 3.971 13.714 1.955 0.214 1.543
4872.531 118.170 3.959 13.939 1.967 0.224 1.542
4873.552 118.071 3.960 13.913 1.967 0.665 1.557
4874.573 117.929 4.629 13.257 1.933 0.631 1.542
4875.594 116.832 4.736 13.278 1.926 0.603 1.526
4876.615 115.984 4.130 13.278 1.924 0.838 1.539
4877.636 116.317 3.900 13.339 1.920 1.016 1.545
4878.657 116.113 3.892 12.758 1.900 0.890 1.531
4879.677 113.005 3.853 9.811 1.804 0.606 1.515
4880.698 104.900 3.735 7.537 1.721 0.394 1.494
4881.719 100.230 3.661 9.380 1.796 0.515 1.498
4882.740 107.539 3.754 12.424 1.888 0.214 1.487
4883.761 115.389 3.861 13.939 1.932 0.094 1.490
4884.782 116.473 3.869 14.066 1.937 0.448 1.509
4885.803 115.807 3.860 13.512 1.907 0.468 1.511
4886.823 117.795 3.900 13.391 1.902 0.215 1.496
4887.844 118.368 3.903 13.412 1.901 0.938 1.524
4888.865 118.337 3.890 13.408 1.900 0.488 1.501
4889.886 116.904 3.861 13.442 1.895 0.473 1.503
4890.907 117.207 3.861 13.731 1.906 0.835 1.516
4891.928 118.457 3.878 13.625 1.894 0.983 1.520
4892.949 118.520 3.860 13.886 1.890 1.027 1.512
4893.970 116.744 3.817 14.091 1.889 0.456 1.479
4894.990 114.722 3.786 13.407 1.870 0.620 1.487
4896.011 115.386 3.803 13.014 1.860 0.990 1.511
4897.032 117.068 3.830 13.035 1.871 0.609 1.487
4898.053 118.410 3.851 13.518 1.883 0.427 1.469
4899.074 119.219 3.843 14.020 1.886 0.558 1.471
4900.095 120.009 3.847 13.514 1.862 0.330 1.450
4901.116 119.675 3.834 13.238 1.868 1.264 1.728
4902.136 120.039 3.952 13.755 1.900 0.780 3.010
4903.157 118.236 4.637 14.242 1.904 0.268 2.282
4904.178 118.643 4.184 13.706 1.857 0.041 1.523
4905.199 119.155 3.836 13.625 1.844 0.750 1.482
4906.220 121.682 3.848 13.953 1.856 1.036 1.585
4907.241 122.015 3.856 13.635 1.853 0.652 1.602
4908.262 121.474 3.832 13.483 1.835 0.509 1.532
4909.282 121.501 3.820 14.123 1.854 0.526 1.443
4910.303 120.779 3.814 14.350 1.858 0.659 1.452
4911.324 121.132 3.826 14.435 1.864 0.884 1.477
4912.345 121.342 3.825 14.989 1.880 0.422 1.450
4913.366 120.273 3.812 13.861 1.823 0.076 1.408
4914.387 117.742 3.827 11.327 1.738 0.675 1.410
4915.408 115.767 3.870 7.817 1.616 0.668 1.403
4916.428 113.517 3.824 7.403 1.602 0.408 1.399
4917.449 113.286 3.790 10.046 1.700 0.608 1.411
4918.470 114.735 3.837 12.895 1.788 0.570 1.413
4919.491 113.250 3.786 13.938 1.808 0.554 1.407
4920.512 112.689 3.736 14.274 1.812 0.047 1.379
4921.533 111.587 3.712 14.059 1.807 -0.279 1.368
4922.554 110.803 3.702 13.787 1.805 -0.112 1.381
4923.574 109.134 3.686 13.573 1.802 -0.038 1.381
4924.595 108.059 3.680 13.226 1.798 0.227 1.400
4925.616 107.613 3.689 12.981 1.797 0.584 1.432
4926.637 108.176 3.686 12.477 1.776 0.645 1.431
4927.658 108.716 3.685 9.970 1.693 0.678 1.419
4928.679 109.530 3.682 8.718 1.648 0.655 1.408
4929.700 109.251 3.656 9.981 1.681 0.526 1.406
4930.721 108.895 3.643 12.069 1.736 0.473 1.398
4931.741 108.890 3.655 13.421 1.778 0.347 1.400
4932.762 110.378 3.649 13.517 1.793 0.323 1.399
4933.783 109.309 3.576 13.418 1.781 0.115 1.372
4934.804 108.170 3.531 13.570 1.774 -0.006 1.358
4935.825 108.913 3.547 13.864 1.784 0.297 1.383
4936.846 109.098 3.560 14.178 1.803 0.471 1.405
4937.867 108.124 3.540 13.768 1.793 0.674 1.407
4938.887 107.808 3.533 13.340 1.776 0.508 1.397
4939.908 107.224 3.527 13.097 1.761 0.601 1.394
4940.929 106.618 3.515 12.576 1.742 0.596 1.389
4941.950 104.906 3.474 12.186 1.726 0.483 1.381
4942.971 102.369 3.419 12.510 1.731 0.378 1.368
4943.992 101.098 3.384 12.683 1.722 0.364 1.354
4945.013 101.657 3.394 12.296 1.703 0.390 1.350
4946.033 101.387 3.399 12.358 1.702 0.364 1.348
4947.054 100.584 3.388 12.076 1.701 0.263 1.351
4948.075 100.420 3.386 11.254 1.685 0.250 1.351
4949.096 99.673 3.355 11.312 1.671 0.484 1.337
4950.117 97.494 3.312 11.460 1.671 0.846 1.347
4951.138 95.827 3.299 11.018 1.656 0.546 1.341
4952.159 94.588 3.287 11.557 1.670 0.300 1.336
4953.179 91.581 3.237 11.206 1.657 0.692 1.343
4954.200 90.202 3.201 10.378 1.621 0.170 1.306
4955.221 88.694 3.160 10.352 1.614 0.234 1.297
4956.242 88.563 3.167 11.126 1.642 0.670 1.325
4957.263 89.108 3.179 10.475 1.619 0.844 1.324
4958.284 89.509 3.175 9.825 1.589 0.654 1.300
4959.305 89.550 3.177 10.093 1.602 -0.038 1.288
4960.326 88.454 3.159 10.379 1.612 0.133 1.302
4961.346 86.645 3.117 9.524 1.573 0.636 1.304
4962.367 87.124 3.119 9.016 1.552 0.381 1.288
4963.388 86.383 3.108 9.297 1.563 0.576 1.301
4964.409 86.393 3.120 9.345 1.569 0.344 1.293
4965.430 87.258 3.133 9.878 1.578 0.081 1.276
4966.451 86.435 3.109 10.161 1.584 0.186 1.279
4967.472 85.896 3.088 9.372 1.556 0.843 1.301
4968.492 85.402 3.070 9.126 1.540 0.370 1.285
4969.513 85.535 3.069 9.021 1.541 0.278 1.361
4970.534 84.174 3.054 9.448 1.735 0.421 1.423
4971.555 83.783 3.053 9.621 2.392 0.183 1.369
4972.576 82.021 3.022 9.232 2.262 -0.114 1.262
4973.597 79.581 2.977 8.721 1.644 0.333 1.257
4974.618 77.631 2.949 8.019 1.502 0.071 1.250
4975.638 74.055 2.890 7.375 1.474 -0.139 1.238
4976.659 69.422 2.794 7.155 1.447 0.128 1.229
4977.680 65.151 2.707 6.279 1.408 0.095 1.206
4978.701 62.515 2.672 5.585 1.399 0.594 1.231
4979.722 59.829 2.634 5.209 1.377 0.431 1.227
4980.743 56.809 2.572 4.771 1.353 -0.230 1.190
4981.764 53.316 2.505 4.524 1.340 0.093 1.197
4982.784 50.880 2.457 4.709 1.348 0.119 1.190
4983.805 48.095 2.405 4.186 1.330 0.363 1.203
4984.826 46.716 2.375 3.813 1.309 0.597 1.211
4985.847 44.208 2.320 3.395 1.284 0.851 1.210
4986.868 41.599 2.258 3.758 1.299 0.517 1.186
4987.889 39.005 2.211 3.318 1.284 0.423 1.181
4988.910 34.759 2.121 3.075 1.264 0.156 1.164
4989.930 30.587 2.020 2.288 1.221 0.145 1.150
4990.951 27.069 1.938 1.870 1.198 0.470 1.152
4991.972 25.915 1.911 1.975 1.212 0.355 1.154
4992.993 26.810 1.933 1.832 1.208 0.287 1.153
4994.014 27.809 1.956 1.802 1.208 0.462 1.164
4995.035 28.796 1.973 1.843 1.199 0.284 1.154
4996.056 28.477 1.960 1.881 1.196 0.276 1.149
4997.077 27.364 1.925 2.165 1.195 0.404 1.138
4998.097 26.314 1.896 1.889 1.173 0.361 1.128
4999.118 26.035 1.893 1.792 1.174 0.225 1.133
5000.139 27.612 1.930 2.188 1.200 0.220 1.135
5001.160 29.710 1.977 2.659 1.226 0.429 1.144
5002.181 32.903 2.054 2.572 1.228 0.300 1.148
5003.202 35.562 2.108 2.607 1.225 0.549 1.153
5004.223 35.702 2.102 2.630 1.218 0.800 1.158
5005.243 36.306 2.109 2.725 1.215 0.827 1.162
5006.264 38.646 2.165 2.910 1.242 0.834 1.174
5007.285 40.552 2.201 3.102 1.271 0.616 1.161
5008.306 42.420 2.235 3.328 1.284 0.399 1.147
5009.327 44.910 2.285 3.749 1.302 0.170 1.139
5010.348 46.807 2.312 4.219 1.281 0.319 1.136
5011.369 47.182 2.313 4.097 1.263 0.286 1.133
5012.389 47.273 2.323 3.396 1.245 0.384 1.147
5013.410 46.036 2.289 3.325 1.229 0.400 1.141
5014.431 45.568 2.258 3.596 1.221 0.432 1.126
5015.452 47.026 2.293 3.443 1.230 0.459 1.134
5016.473 49.284 2.342 4.087 1.263 0.218 1.130
5017.494 51.767 2.379 4.146 1.257 0.292 1.140
5018.515 53.481 2.409 4.656 1.271 0.262 1.130
5019.535 54.761 2.426 4.902 1.281 0.365 1.130
5020.556 54.822 2.422 4.846 1.286 0.470 1.133
5021.577 56.073 2.443 5.086 1.288 0.241 1.119
5022.598 58.950 2.489 5.577 1.302 0.125 1.115
5023.619 60.878 2.520 5.515 1.305 0.444 1.146
5024.640 63.174 2.556 5.516 1.307 0.183 1.131
5025.661 64.362 2.569 5.905 1.313 0.053 1.117
5026.682 65.596 2.572 6.087 1.306 0.398 1.128
5027.702 66.493 2.587 6.351 1.316 0.266 1.116
5028.723 68.362 2.613 6.191 1.301 0.296 1.114
5029.744 69.652 2.627 6.901 1.334 0.100 1.114
5030.765 71.161 2.657 7.100 1.343 0.076 1.119
5031.786 70.763 2.653 6.772 1.324 0.228 1.125
5032.807 70.415 2.643 6.289 1.302 0.494 1.135
5033.828 69.283 2.622 6.307 1.299 0.251 1.118
5034.848 67.969 2.598 6.388 1.300 0.022 1.101
5035.869 68.663 2.613 5.940 1.283 0.556 1.126
5036.890 68.576 2.627 6.022 1.285 0.626 1.128
5037.911 70.021 2.637 6.502 1.298 0.676 1.126
5038.932 73.697 2.676 6.894 1.309 0.353 1.112
5039.953 76.400 2.702 7.340 1.316 0.285 1.095
5040.974 77.145 2.717 6.945 1.303 0.193 1.100
5041.994 73.610 2.659 7.035 1.304 0.607 1.112
5043.015 69.261 2.583 6.311 1.271 0.341 1.091
5044.036 67.393 2.557 5.663 1.255 0.458 1.099
5045.057 65.437 2.535 5.338 1.250 0.985 1.124
5046.078 64.037 2.504 5.072 1.238 0.563 1.108
5047.099 62.100 2.463 4.593 1.228 0.194 1.079
5048.120 58.258 2.400 4.082 1.237 0.430 1.083
5049.140 54.597 2.343 3.689 1.247 0.598 1.091
5050.161 52.877 2.311 3.496 1.287 0.324 1.067
5051.182 52.515 2.294 3.396 1.328 0.190 1.057
5052.203 52.169 2.279 3.577 1.498 0.100 1.053
5053.224 52.228 2.269 3.370 1.487 0.293 1.053
5054.245 53.970 2.300 3.444 1.219 0.367 1.053
5055.266 56.327 2.342 3.336 1.167 0.200 1.054
5056.286 57.129 2.352 3.262 1.133 0.328 1.055
5057.307 55.169 2.317 2.927 1.117 0.571 1.055
5058.328 56.515 2.337 3.113 1.125 0.424 1.050
5059.349 60.633 2.399 3.983 1.156 0.340 1.053
5060.370 62.711 2.433 4.537 1.172 0.178 1.044
5061.391 63.157 2.443 4.593 1.181 0.261 1.048
5062.412 66.926 2.494 4.939 1.197 0.310 1.053
5063.433 72.676 2.574 5.734 1.218 0.157 1.047
5064.453 76.804 2.628 6.434 1.237 0.262 1.056
5065.474 80.595 2.679 7.033 1.256 0.188 1.057
5066.495 89.227 2.795 8.209 1.299 0.275 1.061
5067.516 104.269 2.991 10.422 1.372 0.214 1.072
5068.537 119.896 3.177 12.953 1.447 0.235 1.091
5069.558 129.675 3.285 14.705 1.497 0.319 1.103
5070.579 132.017 3.308 15.118 1.507 0.231 1.105
5071.599 128.530 3.266 15.072 1.502 0.251 1.105
5072.620 121.301 3.168 14.112 1.462 0.212 1.083
5073.641 113.806 3.076 13.284 1.438 0.206 1.078
5074.662 108.995 3.025 13.261 1.444 0.118 1.081
5075.683 104.386 2.960 12.967 1.429 0.182 1.072
5076.704 94.720 2.830 11.812 1.391 0.374 1.065
5077.725 76.687 2.587 9.558 1.316 0.419 1.042
5078.745 56.680 2.307 6.976 1.224 0.440 1.015
5079.766 48.128 2.316 5.503 1.180 0.414 1.012
5080.787 49.399 2.629 5.671 1.192 0.395 1.020
5081.808 51.443 2.470 6.600 1.223 0.381 1.023
5082.829 55.475 2.329 7.527 1.243 0.382 1.022
5083.850 59.675 2.329 8.263 1.264 0.505 1.075
5084.871 56.131 2.273 7.792 1.255 0.646 1.082
5085.891 42.779 2.040 5.505 1.175 0.658 1.040
5086.912 31.923 1.834 3.601 1.101 0.583 1.000
5087.933 33.151 1.856 3.668 1.102 0.567 0.996
5088.954 41.860 2.014 4.615 1.130 0.495 0.996
5089.975 49.677 2.148 5.987 1.180 0.565 1.005
5090.996 56.444 2.244 7.415 1.229 0.433 0.999
5092.017 64.872 2.367 8.748 1.270 0.659 1.016
5093.038 67.660 2.415 9.139 1.281 0.720 1.026
5094.058 58.147 2.280 7.427 1.228 0.362 1.005
5095.079 44.635 2.060 5.043 1.148 0.766 1.006
5096.100 37.015 1.913 3.716 1.094 0.830 1.002
5097.121 37.342 1.908 3.556 1.076 0.496 0.972
5098.142 44.422 2.036 3.904 1.166 0.694 0.986
5099.163 61.032 2.312 6.022 1.236 0.482 0.999
5100.184 82.903 2.632 9.489 1.313 0.309 1.015
5101.204 97.788 2.816 11.613 1.349 0.625 1.034
5102.225 97.473 2.798 11.807 1.344 0.789 1.038
5103.246 86.911 2.661 9.579 1.275 0.760 1.023
5104.267 74.289 2.487 7.813 1.216 0.367 0.999
5105.288 66.434 2.373 6.231 1.165 0.342 0.988
5106.309 63.211 2.318 5.827 1.147 0.343 0.975
5107.330 66.375 2.362 6.377 1.165 0.581 0.987
5108.350 70.233 2.420 6.538 1.165 0.903 1.006
5109.371 68.479 2.383 5.813 1.141 0.360 0.981
5110.392 65.625 2.338 5.305 1.119 0.668 0.980
5111.413 67.762 2.379 4.628 1.096 0.767 0.985
5112.434 76.844 2.504 5.354 1.121 0.279 0.973
5113.455 90.480 2.672 7.763 1.206 0.475 0.996
5114.476 107.219 2.880 10.301 1.292 0.654 1.022
5115.496 117.175 2.996 11.582 1.325 0.173 1.008
5116.517 119.057 3.020 11.258 1.310 0.580 1.022
5117.538 112.817 2.943 10.174 1.274 0.478 1.004
5118.559 103.646 2.831 8.521 1.221 0.397 0.996
5119.580 99.224 2.774 7.435 1.188 0.823 1.005
5120.601 105.419 2.850 7.671 1.202 0.465 0.997
5121.622 122.552 3.043 10.175 1.278 0.391 1.016
5122.643 143.062 3.252 13.007 1.354 0.524 1.028
5123.663 162.758 3.444 16.117 1.434 0.575 1.041
5124.684 178.705 3.595 18.678 1.500 0.354 1.061
5125.705 189.779 3.699 20.120 1.548 0.435 1.151
5126.726 200.350 3.802 21.151 1.581 0.526 1.204
5127.747 207.240 3.902 21.599 1.586 0.641 1.200
5128.768 211.797 3.979 22.023 1.578 0.718 1.090
5129.789 214.657 3.974 22.430 1.582 0.402 1.075
5130.809 217.159 3.947 22.653 1.587 0.552 1.083
5131.830 218.460 3.935 22.759 1.590 0.699 1.090
5132.851 220.428 3.945 22.566 1.584 0.837 1.102
5133.872 221.667 3.940 22.417 1.576 0.503 1.088
5134.893 223.679 3.948 22.649 1.583 0.577 1.090
5135.914 226.618 3.970 23.204 1.592 0.485 1.080
5136.935 229.993 3.992 23.717 1.601 0.651 1.088
5137.955 233.020 4.013 24.262 1.610 0.537 1.082
5138.976 233.992 4.015 24.210 1.612 0.329 1.077
5139.997 234.688 4.021 23.951 1.608 0.681 1.093
5141.018 235.136 4.024 23.861 1.603 0.915 1.100
5142.039 236.888 4.041 23.985 1.599 0.719 1.089
5143.060 236.987 4.036 24.091 1.600 0.558 1.080
5144.081 235.358 4.019 23.797 1.593 0.401 1.077
5145.101 229.809 3.972 22.975 1.574 0.303 1.070
5146.122 215.839 3.854 21.778 1.543 0.559 1.065
5147.143 192.215 3.645 19.076 1.476 0.743 1.047
5148.164 162.867 3.373 15.175 1.376 0.392 1.005
5149.185 135.604 3.137 11.268 1.263 0.360 0.976
5150.206 117.788 3.040 8.711 1.186 0.543 0.968
5151.227 110.352 2.985 7.328 1.141 0.336 0.949
5152.247 107.754 2.847 7.483 1.145 0.252 0.938
5153.268 101.919 2.723 7.955 1.158 0.536 0.949
5154.289 89.794 2.574 7.919 1.155 0.715 0.951
5155.310 71.896 2.336 7.221 1.126 0.597 0.929
5156.331 50.470 2.016 5.255 1.051 0.532 0.906
5157.352 33.337 1.715 3.086 0.970 0.709 0.894
5158.373 25.327 1.552 1.912 0.922 0.741 0.885
5159.394 24.131 1.528 1.732 0.915 0.762 0.890
5160.414 25.796 1.561 1.797 0.916 0.870 0.893
5161.435 26.703 1.578 1.719 0.910 0.700 0.880
5162.456 25.963 1.559 1.695 0.906 0.571 0.874
5163.477 24.503 1.526 1.688 0.902 0.558 0.873
5164.498 23.835 1.510 1.751 0.904 0.603 0.868
5165.519 23.640 1.504 1.705 0.906 0.658 0.868
5166.540 23.762 1.506 1.531 0.896 0.560 0.870
5167.560 24.433 1.519 1.589 0.898 0.492 0.866
5168.581 25.483 1.544 1.644 0.902 0.562 0.869
5169.602 26.986 1.573 1.860 0.916 0.573 0.875
5170.623 28.620 1.599 2.042 0.914 0.524 0.865
5171.644 29.361 1.612 2.146 0.918 0.954 0.880
5172.665 29.133 1.607 2.104 0.914 0.924 0.877
5173.686 28.613 1.595 2.016 0.909 0.806 0.870
5174.706 29.141 1.604 2.207 0.922 0.558 0.863
5175.727 31.815 1.654 2.107 0.914 0.823 0.878
5176.748 37.758 1.768 2.311 0.919 1.023 0.886
5177.769 45.002 1.893 3.381 0.957 0.739 0.880
5178.790 60.397 2.129 5.187 1.024 0.575 0.890
5179.811 90.571 2.526 8.169 1.127 0.960 0.932
5180.832 123.999 2.904 11.362 1.221 0.883 0.953
5181.852 144.263 3.103 13.298 1.275 0.429 0.948
5182.873 163.447 3.204 14.173 1.289 0.099 0.942
5183.894 164.866 3.246 13.659 1.270 0.590 0.949
5184.915 179.882 3.443 14.295 1.289 0.834 0.966
5185.936 197.508 3.712 17.132 1.364 0.725 0.983
5186.957 208.483 3.825 19.985 1.434 0.379 0.985
5187.978 218.475 3.827 21.544 1.472 0.463 0.998
5188.999 244.287 3.972 24.211 1.531 0.866 1.049
5190.019 265.455 4.100 25.518 1.565 0.758 1.362
5191.040 275.180 4.169 26.221 1.585 1.129 1.682
5192.061 278.658 4.178 26.524 1.585 0.974 1.209
5193.082 280.152 4.200 26.468 1.576 0.578 1.059
5194.103 278.578 4.169 26.474 1.568 0.627 1.033
5195.124 278.500 4.174 26.791 1.567 0.228 1.013
5196.145 277.427 4.154 26.666 1.577 0.491 1.027
5197.165 276.321 4.135 26.029 1.564 0.633 1.033
5198.186 275.990 4.132 26.487 1.566 0.468 1.025
5199.207 273.048 4.112 26.485 1.563 0.239 1.009
5200.228 270.308 4.078 26.763 1.564 0.373 1.010
5201.249 267.600 4.045 26.633 1.561 0.641 1.017
5202.270 266.285 4.050 26.561 1.564 0.676 1.021
5203.291 265.586 4.058 26.291 1.557 0.852 1.028
5204.311 261.853 4.014 26.098 1.551 0.694 1.017
5205.332 259.237 3.989 25.874 1.541 0.517 1.000
5206.353 255.862 3.963 25.497 1.532 0.785 1.008
5207.374 250.831 3.934 25.129 1.528 0.925 1.013
5208.395 246.415 3.898 24.906 1.522 0.435 0.984
5209.416 241.897 3.949 24.770 1.542 0.656 0.988
5210.437 237.939 4.075 24.515 1.568 1.058 1.002
5211.457 234.268 3.960 23.741 1.570 0.884 0.991
5212.478 229.565 3.761 23.451 1.576 1.236 0.994
5213.499 225.661 3.692 23.593 1.553 1.149 0.983
5214.520 222.653 3.665 23.715 1.539 0.796 0.969
5215.541 219.299 3.651 23.479 1.539 0.746 0.972
5216.562 215.877 3.629 22.924 1.530 0.970 0.984
5217.583 213.967 3.616 22.483 1.514 1.012 0.979
5218.603 210.253 3.586 22.774 1.497 1.178 0.982
5219.624 207.571 3.566 22.694 1.464 0.925 0.972
5220.645 204.541 3.528 22.069 1.433 0.736 0.958
5221.666 201.129 3.492 22.037 1.430 0.728 0.955
5222.687 198.564 3.468 21.948 1.425 0.761 0.955
5223.708 195.377 3.434 21.701 1.418 1.005 0.962
5224.729 193.135 3.414 21.391 1.405 0.884 0.951
5225.750 191.802 3.407 21.510 1.406 0.889 0.946
5226.770 190.069 3.401 21.573 1.411 0.897 0.948
5227.791 188.769 3.398 21.355 1.410 0.879 0.950
5228.812 187.156 3.370 21.162 1.399 0.924 0.945
5229.833 185.801 3.349 20.824 1.387 0.937 0.938
5230.854 183.355 3.315 20.751 1.384 0.907 0.933
5231.875 180.917 3.291 20.706 1.381 0.477 0.917
5232.896 180.317 3.301 20.579 1.381 0.435 0.918
5233.916 179.220 3.289 20.789 1.396 0.691 0.926
5234.937 177.799 3.269 20.551 1.393 0.834 0.926
5235.958 175.918 3.251 20.257 1.386 0.834 0.926
5236.979 174.683 3.229 20.264 1.386 0.697 0.922
5238.000 173.822 3.222 20.457 1.395 0.550 0.922
5239.021 172.364 3.212 20.499 1.402 0.520 0.917
5240.042 172.083 3.209 20.284 1.397 0.585 0.912
5241.062 172.139 3.223 20.459 1.402 0.583 0.911
5242.083 170.779 3.224 20.278 1.412 0.581 0.910
5243.104 170.846 3.256 20.269 1.419 0.562 0.911
5244.125 169.795 3.274 20.393 1.418 0.464 0.911
5245.146 169.238 3.296 20.537 1.399 0.516 0.912
5246.167 168.468 3.281 20.145 1.363 0.579 0.906
5247.188 166.957 3.227 20.016 1.355 0.667 0.905
5248.208 166.238 3.176 19.987 1.353 0.732 0.908
5249.229 164.957 3.143 19.895 1.353 0.644 0.906
5250.250 162.780 3.114 19.808 1.349 0.650 0.902
5251.271 161.855 3.098 19.524 1.339 0.614 0.896
5252.292 162.793 3.104 19.333 1.335 0.504 0.888
5253.313 162.926 3.104 19.339 1.334 0.746 0.898
5254.334 161.859 3.110 19.207 1.336 1.040 0.912
5255.355 161.523 3.108 19.481 1.342 0.806 0.909
5256.375 161.252 3.089 19.383 1.338 0.545 0.901
5257.396 160.434 3.073 18.778 1.322 0.619 0.900
5258.417 159.789 3.062 19.280 1.328 0.661 0.896
5259.438 159.523 3.059 19.413 1.328 0.523 0.887
5260.459 158.130 3.045 19.234 1.317 0.365 0.872
5261.480 157.210 3.034 19.157 1.313 0.531 0.875
5262.501 156.911 3.032 19.246 1.314 0.818 0.886
5263.521 156.747 3.034 18.746 1.307 0.715 0.884
5264.542 156.523 3.031 18.669 1.304 0.625 0.883
5265.563 156.035 3.014 18.674 1.300 0.679 0.879
5266.584 155.753 3.008 19.253 1.311 0.705 0.878
5267.605 156.574 3.020 19.324 1.315 0.558 0.878
5268.626 155.419 3.029 19.191 1.309 0.358 0.868
5269.647 153.826 3.037 18.704 1.290 0.338 0.855
5270.667 153.471 3.075 18.410 1.283 0.678 0.866
5271.688 153.672 3.082 18.555 1.294 0.661 0.870
5272.709 153.524 3.045 18.710 1.297 0.488 0.865
5273.730 152.947 3.013 18.824 1.299 0.589 0.869
5274.751 152.583 3.000 19.086 1.312 0.636 0.880
5275.772 152.023 2.979 18.854 1.300 0.649 0.878
5276.793 151.375 2.955 18.526 1.291 0.804 0.880
5277.813 152.067 2.958 18.468 1.289 0.453 0.887
5278.834 152.436 2.973 18.554 1.292 0.773 0.982
5279.855 151.858 2.969 18.455 1.294 0.803 1.131
5280.876 151.200 2.955 19.014 1.303 0.822 1.115
5281.897 150.759 2.936 18.828 1.296 0.349 0.927
5282.918 150.913 2.932 18.395 1.297 0.342 0.867
5283.939 150.463 2.938 18.106 1.338 0.679 0.863
5284.960 149.828 2.933 18.402 1.407 0.817 0.868
5285.980 149.290 2.918 18.927 1.423 0.514 0.860
5287.001 148.881 2.912 18.630 1.371 0.432 0.853
5288.022 149.440 2.915 18.208 1.310 0.556 0.857
5289.043 150.250 2.930 18.532 1.312 0.610 0.861
5290.064 150.302 2.930 18.625 1.286 0.512 0.851
5291.085 150.216 2.923 18.360 1.274 0.646 0.859
5292.106 149.196 2.906 18.356 1.272 0.687 0.857
5293.126 149.406 2.910 18.352 1.358 0.721 0.865
5294.147 148.869 2.905 18.543 1.823 0.581 0.868
5295.168 149.622 2.917 18.348 1.865 0.375 0.858
5296.189 149.403 2.905 17.139 1.483 0.650 0.857
5297.210 146.831 2.874 14.725 1.179 0.882 0.851
5298.231 142.051 2.831 12.955 1.138 0.657 0.835
5299.252 138.845 2.805 14.536 1.181 0.259 0.827
5300.272 141.851 2.824 17.411 1.244 0.723 0.849
5301.293 146.480 2.871 18.199 1.261 0.897 0.860
5302.314 146.782 2.898 18.235 1.264 0.788 0.856
5303.335 147.484 2.887 17.955 1.255 0.629 0.849
5304.356 147.445 2.877 17.776 1.248 0.743 0.853
5305.377 146.887 2.873 17.873 1.251 0.809 0.853
5306.398 146.588 2.877 18.060 1.259 0.714 0.856
5307.418 146.317 2.869 17.659 1.256 0.695 0.855
5308.439 147.295 2.880 17.835 1.259 0.707 0.855
5309.460 147.479 2.883 18.059 1.261 0.791 0.860
5310.481 147.467 2.882 18.087 1.258 1.073 0.864
5311.502 147.664 2.894 17.776 1.257 0.794 0.858
5312.523 147.114 2.892 18.382 1.276 0.568 0.855
5313.544 146.368 2.886 18.349 1.273 0.838 0.862
5314.564 145.866 2.882 17.990 1.260 1.065 0.866
5315.585 145.828 2.874 18.140 1.256 1.057 0.859
5316.606 145.920 2.860 18.271 1.257 0.797 0.846
5317.627 147.483 2.866 18.326 1.256 0.555 0.839
5318.648 146.605 2.853 18.227 1.254 0.503 0.836
5319.669 146.471 2.848 17.668 1.241 0.280 0.825
5320.690 146.894 2.854 18.081 1.251 0.478 0.835
5321.711 146.700 2.854 18.292 1.254 0.410 0.830
5322.731 146.284 2.844 18.156 1.247 0.324 0.823
5323.752 145.817 2.832 16.698 1.212 0.498 0.828
5324.773 142.555 2.798 13.312 1.129 0.615 0.818
5325.794 132.634 2.703 10.566 1.052 0.665 0.804
5326.815 125.360 2.631 11.917 1.092 0.590 0.803
5327.836 130.129 2.675 15.788 1.205 0.399 0.808
5328.857 141.269 2.781 17.456 1.275 0.475 0.818
5329.877 145.925 2.823 18.038 1.314 0.657 0.834
5330.898 146.129 2.818 18.207 1.332 0.601 0.832
5331.919 146.565 2.819 18.156 1.318 0.760 0.835
5332.940 147.170 2.822 18.213 1.316 0.821 0.835
5333.961 147.653 2.824 18.637 1.360 0.551 0.825
5334.982 146.458 2.801 18.243 1.336 0.662 0.822
5336.003 145.850 2.789 18.124 1.291 0.635 0.815
5337.023 146.923 2.799 18.210 1.250 0.503 0.814
5338.044 146.517 2.791 17.823 1.244 0.614 0.815
5339.065 146.155 2.787 17.732 1.240 0.766 0.814
5340.086 146.430 2.788 18.117 1.242 0.652 0.809
5341.107 146.160 2.779 18.392 1.224 0.580 0.806
5342.128 146.729 2.787 18.166 1.218 0.642 0.809
5343.149 146.272 2.777 18.196 1.215 0.762 0.814
5344.169 147.230 2.792 18.430 1.223 0.790 0.821
5345.190 146.207 2.778 18.114 1.211 0.657 0.809
5346.211 146.019 2.772 17.943 1.201 0.648 0.803
5347.232 147.015 2.787 18.253 1.212 0.692 0.811
5348.253 146.677 2.769 18.290 1.207 0.599 0.804
5349.274 146.753 2.761 18.152 1.201 0.518 0.794
5350.295 148.120 2.780 18.136 1.205 0.486 0.795
5351.316 148.488 2.788 18.160 1.209 0.469 0.799
5352.336 146.923 2.754 17.900 1.194 0.518 0.794
5353.357 146.718 2.740 17.954 1.187 0.461 0.787
5354.378 147.198 2.748 18.284 1.194 0.394 0.786
5355.399 146.803 2.743 18.294 1.194 0.530 0.788
5356.420 147.442 2.756 17.968 1.192 0.684 0.798
5357.441 147.480 2.753 17.935 1.191 0.774 0.802
5358.462 146.876 2.732 18.132 1.186 0.549 0.785
5359.482 147.403 2.736 18.417 1.190 0.474 0.781
5360.503 149.030 2.771 18.317 1.199 0.507 0.794
5361.524 147.957 2.753 17.928 1.183 0.617 0.793
5362.545 146.569 2.724 17.935 1.176 0.704 0.790
5363.566 147.070 2.728 18.213 1.182 0.701 0.787
5364.587 147.733 2.733 18.164 1.180 0.495 0.778
5365.608 147.970 2.735 18.316 1.185 0.466 0.773
5366.628 148.278 2.733 17.922 1.174 0.627 0.779
5367.649 149.263 2.743 17.899 1.175 0.801 0.790
5368.670 149.433 2.749 18.384 1.185 0.697 0.786
5369.691 148.225 2.731 18.119 1.174 0.566 0.779
5370.712 148.998 2.745 18.249 1.232 0.453 0.778
5371.733 148.865 2.735 18.245 1.308 0.482 0.772
5372.754 147.908 2.737 18.331 1.317 0.644 0.774
5373.774 148.273 2.760 18.359 1.260 0.735 0.786
5374.795 148.622 2.776 18.041 1.207 0.717 0.783
5375.816 148.808 2.765 17.969 1.181 0.747 0.778
5376.837 148.119 2.746 18.090 1.173 0.895 0.777
5377.858 148.228 2.731 17.931 1.163 0.770 0.771
5378.879 148.307 2.717 18.143 1.166 0.673 0.764
5379.900 149.006 2.721 18.603 1.181 0.844 0.776
5380.920 149.365 2.717 18.079 1.181 0.679 0.773
5381.941 148.918 2.701 17.832 1.174 0.608 0.765
5382.962 148.655 2.695 17.978 1.177 0.546 0.762
5383.983 147.815 2.677 17.724 1.167 0.536 0.756
5385.004 148.609 2.688 17.913 1.167 0.611 0.761
5386.025 148.891 2.690 17.812 1.156 0.846 0.770
5387.046 149.764 2.696 18.210 1.164 0.810 0.771
5388.067 149.291 2.686 18.203 1.159 0.833 0.767
5389.087 147.941 2.664 18.001 1.147 0.679 0.750
5390.108 147.573 2.650 18.007 1.146 0.612 0.745
5391.129 148.759 2.663 18.104 1.148 0.585 0.745
5392.150 148.952 2.671 18.157 1.163 0.720 0.753
5393.171 148.393 2.662 17.799 1.155 1.000 0.760
5394.192 149.353 2.674 18.114 1.191 0.929 0.764
5395.213 150.591 2.682 18.313 1.204 0.722 0.758
5396.233 149.670 2.722 18.038 1.193 0.546 0.751
5397.254 150.229 2.799 18.460 1.174 0.206 0.735
5398.275 149.898 2.750 18.283 1.138 0.199 0.727
5399.296 149.108 2.687 18.167 1.137 0.467 0.737
5400.317 148.908 2.659 18.544 1.143 0.520 0.741
5401.338 148.974 2.652 18.226 1.140 0.730 0.752
5402.359 149.319 2.650 17.957 1.131 0.649 0.747
5403.379 150.100 2.656 17.831 1.128 0.654 0.743
5404.400 150.558 2.669 17.883 1.129 0.537 0.738
5405.421 149.294 2.660 18.074 1.128 0.866 0.745
5406.442 148.790 2.648 17.909 1.121 0.866 0.748
5407.463 148.403 2.640 18.153 1.120 0.595 0.732
5408.484 149.672 2.671 18.120 1.121 0.347 0.724
5409.505 149.493 2.655 17.923 1.120 0.651 0.738
5410.525 148.714 2.629 18.100 1.124 0.903 0.748
5411.546 149.792 2.630 17.894 1.127 0.916 0.744
5412.567 148.929 2.622 17.756 1.117 0.851 0.742
5413.588 149.010 2.621 18.068 1.132 0.502 0.727
5414.609 149.077 2.620 18.415 1.130 0.386 0.723
5415.630 150.460 2.627 18.386 1.124 0.618 0.731
5416.651 149.993 2.620 18.057 1.116 0.523 0.725
5417.672 150.857 2.634 17.805 1.111 0.602 0.731
5418.692 151.474 2.636 18.230 1.122 0.539 0.732
5419.713 151.300 2.632 18.011 1.113 0.435 0.722
5420.734 151.019 2.625 18.044 1.116 0.676 0.736
5421.755 150.464 2.612 17.927 1.109 0.737 0.732
5422.776 149.846 2.602 18.388 1.115 0.601 0.723
5423.797 149.488 2.597 18.251 1.108 0.409 0.714
5424.818 149.895 2.604 18.158 1.110 0.519 0.719
5425.838 151.249 2.617 18.024 1.107 0.640 0.725
5426.859 149.941 2.608 18.041 1.105 0.547 0.724
5427.880 149.324 2.601 18.188 1.109 0.532 0.738
5428.901 150.228 2.606 18.388 1.111 0.575 0.778
5429.922 150.353 2.606 18.495 1.109 0.657 0.830
5430.943 149.327 2.583 18.532 1.107 0.919 0.840
5431.964 150.164 2.587 18.523 1.109 0.572 0.821
5432.984 150.969 2.583 18.409 1.100 0.607 0.788
5434.005 151.292 2.572 18.217 1.087 0.727 0.753
5435.026 151.309 2.568 18.227 1.086 0.729 0.751
5436.047 151.256 2.563 18.224 1.083 0.728 0.749
5437.068 151.205 2.558 18.222 1.081 0.726 0.747
5438.089 151.157 2.554 18.221 1.079 0.726 0.745
5439.110 151.108 2.549 18.221 1.077 0.726 0.743
5440.130 151.062 2.544 18.221 1.075 0.727 0.740
5441.151 151.014 2.539 18.220 1.073 0.726 0.738
5442.172 150.976 2.534 18.226 1.070 0.731 0.736
5443.193 150.930 2.530 18.226 1.068 0.732 0.734
5444.214 150.887 2.525 18.229 1.066 0.734 0.732
5445.235 150.838 2.520 18.227 1.064 0.733 0.730
5446.256 150.789 2.515 18.225 1.062 0.733 0.727
5447.277 150.741 2.511 18.224 1.060 0.732 0.725
5448.297 150.697 2.506 18.225 1.058 0.734 0.723
5449.318 150.640 2.501 18.222 1.056 0.732 0.721
5450.339 150.593 2.497 18.222 1.054 0.733 0.719
5451.360 150.541 2.492 18.220 1.051 0.733 0.716
5452.381 150.493 2.487 18.223 1.049 0.737 0.714
5453.402 150.438 2.483 18.222 1.047 0.738 0.712
5454.423 150.379 2.478 18.218 1.045 0.737 0.710
5455.443 150.317 2.474 18.210 1.043 0.733 0.707
5456.464 150.265 2.469 18.207 1.041 0.732 0.705
5457.485 150.210 2.464 18.202 1.039 0.730 0.703
5458.506 150.159 2.460 18.200 1.037 0.730 0.701
5459.527 150.106 2.455 18.196 1.035 0.729 0.699
5460.548 150.055 2.451 18.193 1.033 0.729 0.696
5461.569 149.999 2.447 18.189 1.031 0.727 0.694
5462.589 149.949 2.442 18.186 1.029 0.726 0.692
5463.610 149.891 2.438 18.178 1.027 0.723 0.690
5464.631 149.838 2.433 18.175 1.025 0.722 0.687
5465.652 149.793 2.429 18.172 1.023 0.721 0.685
5466.673 149.737 2.425 18.166 1.021 0.719 0.683
5467.694 149.689 2.420 18.166 1.019 0.720 0.680
5468.715 149.633 2.416 18.159 1.017 0.718 0.678
5469.735 149.584 2.412 18.156 1.015 0.718 0.675
5470.756 149.531 2.408 18.151 1.013 0.717 0.673
5471.777 149.478 2.403 18.146 1.011 0.716 0.671
5472.798 149.434 2.399 18.147 1.009 0.718 0.668
5473.819 149.376 2.395 18.139 1.007 0.715 0.666
5474.840 149.325 2.391 18.135 1.005 0.714 0.663
5475.861 149.269 2.387 18.128 1.003 0.712 0.660
5476.881 149.218 2.382 18.124 1.002 0.712 0.658
5477.902 149.168 2.378 18.120 1.000 0.712 0.655
5478.923 149.117 2.374 18.116 0.998 0.712 0.652
5479.944 149.066 2.370 18.111 0.996 0.712 0.649
5480.965 149.014 2.366 18.106 0.994 0.712 0.646
5481.986 148.963 2.362 18.101 0.992 0.712 0.643
5483.007 148.912 2.358 18.096 0.990 0.712 0.639
5484.028 148.852 2.354 18.086 0.988 0.709 0.636
5485.048 148.789 2.350 18.072 0.986 0.704 0.632
5486.069 147.974 2.342 17.871 0.982 0.696 0.627
5487.090 147.923 2.346 17.967 0.984 0.770 0.632
5488.111 148.305 2.345 17.899 0.980 0.671 0.628
5489.132 148.129 2.343 17.912 0.982 0.639 0.627
5490.153 147.890 2.338 18.144 0.986 0.809 0.634
5491.174 148.691 2.345 18.368 0.992 0.771 0.632
5492.194 147.701 2.334 17.840 0.977 0.538 0.618
5493.215 147.513 2.337 17.850 0.978 0.529 0.619
5494.236 146.635 2.314 17.662 0.968 0.694 0.621
5495.257 146.912 2.316 17.905 0.975 0.836 0.628
5496.278 147.953 2.333 18.176 0.986 0.507 0.622
5497.299 148.323 2.336 18.169 0.982 0.460 0.618
5498.320 148.011 2.347 18.181 0.979 0.700 0.625
5499.340 147.308 2.338 18.055 0.974 0.640 0.620
5500.361 147.194 2.326 17.707 0.971 0.542 0.670
5501.382 146.929 2.316 17.493 0.971 0.735 0.989
5502.403 147.069 2.325 17.636 0.997 0.933 0.786
5503.424 147.412 2.329 18.031 1.141 0.622 0.626
5504.445 146.252 2.310 17.874 1.196 0.538 0.613
5505.466 146.503 2.310 17.810 1.009 0.510 0.614
5506.486 145.668 2.298 17.813 0.970 0.664 0.615
5507.507 145.793 2.304 17.729 0.967 0.797 0.619
5508.528 146.294 2.313 17.514 0.965 0.622 0.616
5509.549 144.915 2.292 17.350 0.957 0.696 0.615
5510.570 145.334 2.298 17.630 0.960 0.656 0.615
5511.591 145.857 2.299 17.545 0.955 0.703 0.614
5512.612 146.594 2.310 17.861 0.966 0.664 0.617
5513.633 146.108 2.296 17.885 0.962 0.539 0.611
5514.653 146.017 2.287 18.060 0.964 0.585 0.609
5515.674 146.560 2.292 17.707 0.960 0.513 0.617
5516.695 146.128 2.283 17.599 0.953 0.433 0.609
5517.716 146.292 2.283 17.845 0.957 0.437 0.619
5518.737 145.238 2.268 17.626 0.952 0.639 0.619
5519.758 144.172 2.253 17.560 0.945 0.585 0.643
5520.779 144.648 2.255 17.776 0.949 0.559 0.680
5521.799 145.500 2.261 17.481 0.943 0.615 0.620
5522.820 145.750 2.264 17.646 0.945 0.622 0.598
5523.841 146.139 2.291 17.665 0.949 0.678 0.603
5524.862 145.345 2.352 17.622 0.943 0.849 0.603
5525.883 145.727 2.343 17.606 0.942 0.785 0.602
5526.904 144.506 2.267 17.450 0.941 0.703 0.738
5527.925 144.539 2.249 17.421 0.951 0.695 0.949
5528.945 144.677 2.247 17.427 0.950 0.689 0.694
5529.966 145.819 2.262 17.498 0.945 0.641 0.595
5530.987 145.552 2.253 17.344 0.937 0.607 0.590
5532.008 144.942 2.248 17.635 0.942 0.891 0.601
5533.029 145.239 2.243 17.571 0.939 0.657 0.594
5534.050 144.866 2.240 17.749 0.941 0.762 0.597
5535.071 145.267 2.251 17.506 0.941 0.656 0.597
5536.091 145.430 2.250 17.338 0.938 0.606 0.591
5537.112 145.738 2.250 17.561 0.939 0.850 0.604
5538.133 144.837 2.242 17.599 0.967 0.608 0.592
5539.154 144.839 2.247 17.266 1.059 0.700 0.599
5540.175 145.215 2.250 17.255 1.105 0.730 0.597
5541.196 144.890 2.242 17.152 0.971 0.674 0.597
5542.217 145.661 2.251 17.458 0.946 0.654 0.595
5543.237 145.809 2.258 17.519 0.943 0.604 0.600
5544.258 146.101 2.258 17.543 0.944 0.631 0.603
5545.279 145.229 2.244 17.637 0.941 0.559 0.593
5546.300 144.583 2.234 17.716 0.935 0.495 0.583
5547.321 145.021 2.234 17.336 0.927 0.348 0.581
5548.342 146.303 2.247 17.955 0.941 0.558 0.588
5549.363 145.538 2.243 17.917 0.940 0.503 0.588
5550.384 145.075 2.226 17.608 0.933 0.550 0.587
5551.404 144.721 2.222 17.701 0.932 0.621 0.586
5552.425 144.929 2.225 17.606 0.936 0.376 0.582
5553.446 146.049 2.239 17.464 0.940 0.515 0.584
5554.467 146.081 2.235 17.277 0.959 0.557 0.586
5555.488 145.479 2.224 17.593 1.033 0.552 0.586
5556.509 145.240 2.219 17.851 1.037 0.287 0.574
5557.530 144.790 2.216 17.364 0.979 0.521 0.582
5558.550 146.374 2.235 17.951 0.964 0.387 0.579
5559.571 145.453 2.227 17.741 0.948 0.751 0.590
5560.592 145.261 2.219 17.565 0.943 0.534 0.582
5561.613 146.449 2.226 17.673 0.941 0.692 0.586
5562.634 146.701 2.228 17.932 0.966 0.679 0.596
5563.655 146.251 2.232 17.690 0.950 0.634 0.600
5564.676 147.031 2.238 18.119 0.945 0.655 0.599
5565.696 147.247 2.243 17.594 0.928 0.499 0.585
5566.717 146.465 2.224 17.681 0.925 0.724 0.587
5567.738 145.436 2.212 17.600 0.922 0.610 0.580
5568.759 145.506 2.203 17.012 0.909 0.549 0.579
5569.780 143.508 2.190 16.986 0.908 0.564 0.578
5570.801 143.900 2.197 17.297 0.911 0.678 0.576
5571.822 143.692 2.195 17.353 0.913 0.680 0.577
5572.842 143.655 2.202 17.143 0.912 0.501 0.576
5573.863 144.538 2.202 17.170 0.914 0.795 0.587
5574.884 142.453 2.183 17.044 0.915 0.499 0.582
5575.905 145.559 2.302 18.289 1.105 1.208 0.834
5576.926 144.919 2.435 16.899 1.292 0.664 1.075
5577.947 145.553 2.428 18.070 1.294 0.923 1.063
5578.968 143.333 2.270 16.512 1.040 -0.052 0.753
5579.989 145.066 2.199 17.742 0.926 0.708 0.586
5581.009 143.940 2.188 17.316 0.911 0.611 0.578
5582.030 143.426 2.182 17.011 0.903 0.545 0.569
5583.051 143.172 2.169 17.080 0.903 0.861 0.581
5584.072 143.210 2.171 17.206 0.902 0.687 0.572
5585.093 143.793 2.186 17.376 0.905 0.545 0.566
5586.114 143.018 2.183 17.487 0.912 0.539 0.571
5587.135 144.250 2.187 17.078 0.904 0.536 0.567
5588.155 143.064 2.185 17.395 0.913 0.549 0.573
5589.176 142.814 2.176 17.419 0.915 0.707 0.582
5590.197 142.282 2.173 17.364 0.907 0.183 0.561
5591.218 141.151 2.149 17.181 0.897 0.467 0.560
5592.239 141.492 2.149 17.280 0.898 0.539 0.561
5593.260 141.206 2.149 17.141 0.896 0.451 0.559
5594.281 140.351 2.139 17.304 0.897 0.516 0.556
5595.301 141.099 2.142 17.203 0.894 0.431 0.557
5596.322 140.985 2.142 16.325 0.880 0.743 0.565
5597.343 138.991 2.123 14.858 0.851 0.703 0.561
5598.364 139.911 2.139 14.898 0.852 0.312 0.550
5599.385 138.723 2.123 16.449 0.882 0.547 0.558
5600.406 138.360 2.121 17.012 0.887 0.491 0.556
5601.427 139.095 2.127 17.013 0.888 0.368 0.551
5602.447 139.966 2.138 17.056 0.891 0.477 0.555
5603.468 138.446 2.124 17.012 0.891 0.596 0.560
5604.489 138.572 2.126 16.958 0.898 0.817 0.578
5605.510 138.667 2.129 17.411 0.906 0.580 0.576
5606.531 137.900 2.116 16.857 0.891 0.527 0.561
5607.552 137.684 2.109 16.989 0.887 0.713 0.564
5608.573 137.382 2.102 16.662 0.880 0.700 0.560
5609.594 136.236 2.082 16.670 0.874 0.577 0.548
5610.614 136.566 2.092 16.293 0.871 0.596 0.551
5611.635 135.911 2.092 15.935 0.863 0.517 0.545
5612.656 136.419 2.089 15.623 0.857 0.614 0.550
5613.677 136.370 2.091 16.695 0.878 0.647 0.553
5614.698 136.601 2.091 16.799 0.878 0.402 0.544
5615.719 137.163 2.099 17.221 0.886 0.568 0.552
5616.740 136.576 2.100 16.845 0.882 0.458 0.551
5617.760 136.046 2.086 16.729 0.880 0.604 0.556
5618.781 135.623 2.081 16.717 0.874 0.493 0.547
5619.802 135.150 2.082 16.509 0.870 0.462 0.543
5620.823 134.945 2.075 16.541 0.873 0.611 0.551
5621.844 135.311 2.075 16.902 0.877 0.340 0.541
5622.865 134.696 2.071 16.554 0.872 0.558 0.552
5623.886 134.496 2.067 16.910 0.881 0.543 0.556
5624.906 134.096 2.062 16.727 0.876 0.629 0.554
5625.927 134.859 2.067 16.883 0.873 0.610 0.550
5626.948 134.582 2.061 16.709 0.867 0.433 0.540
5627.969 134.744 2.067 16.804 0.874 0.549 0.546
5628.990 135.035 2.074 16.713 0.873 0.669 0.552
5630.011 133.599 2.058 16.555 0.868 0.586 0.544
5631.032 132.662 2.053 16.606 0.866 0.473 0.538
5632.052 134.394 2.062 16.749 0.869 0.634 0.544
5633.073 132.972 2.045 16.505 0.865 0.749 0.546
5634.094 132.639 2.044 16.369 0.859 0.645 0.541
5635.115 132.671 2.040 16.641 0.862 0.518 0.538
5636.136 133.862 2.048 16.622 0.896 0.499 0.536
5637.157 132.204 2.030 16.862 1.073 0.328 0.534
5638.178 132.802 2.041 17.673 0.972 0.431 0.544
5639.198 132.958 2.044 16.657 0.872 0.564 0.545
5640.219 132.145 2.036 16.394 0.860 0.481 0.540
5641.240 132.488 2.037 16.641 0.864 0.622 0.541
5642.261 132.708 2.040 16.382 0.857 0.433 0.532
5643.282 133.248 2.043 16.621 0.862 0.479 0.539
5644.303 132.689 2.046 16.520 0.865 0.347 0.538
5645.324 132.595 2.061 16.257 0.862 0.327 0.537
5646.345 132.411 2.091 16.883 0.869 0.276 0.535
5647.365 131.530 2.091 16.395 0.854 0.455 0.532
5648.386 131.846 2.043 16.841 0.863 0.290 0.526
5649.407 130.479 2.012 16.382 0.853 0.528 0.532
5650.428 131.548 2.027 16.558 0.859 0.545 0.536
5651.449 130.835 2.013 16.318 0.850 0.495 0.532
5652.470 129.798 2.003 16.143 0.848 0.547 0.532
5653.491 129.718 1.999 16.238 0.848 0.568 0.532
5654.511 128.661 1.986 16.312 0.845 0.650 0.529
5655.532 129.983 1.999 16.465 0.848 0.601 0.528
5656.553 129.573 2.011 16.672 0.857 0.553 0.532
5657.574 128.861 1.992 16.216 0.845 0.265 0.525
5658.595 129.839 1.997 16.090 0.845 0.470 0.578
5659.616 129.635 2.004 16.426 0.853 0.445 0.639
5660.637 128.631 1.992 16.407 0.850 0.559 0.611
5661.657 129.286 1.988 16.138 0.841 0.502 0.526
5662.678 128.774 1.983 16.059 0.841 0.576 0.529
5663.699 129.519 1.991 16.207 0.844 0.678 0.534
5664.720 130.256 2.003 16.416 0.851 0.554 0.531
5665.741 130.592 2.008 16.561 0.853 0.280 0.523
5666.762 129.994 1.993 16.534 0.850 0.387 0.523
5667.783 130.208 1.996 16.211 0.844 0.449 0.528
5668.803 130.125 1.990 16.219 0.841 0.626 0.528
5669.824 130.210 1.997 16.216 0.844 0.810 0.535
5670.845 129.538 1.991 16.292 0.846 0.620 0.529
5671.866 129.718 1.988 16.388 0.873 0.692 0.529
5672.887 129.405 1.979 16.370 0.921 0.530 0.523
5673.908 129.826 1.991 16.451 0.909 0.541 0.527
5674.929 130.057 1.991 16.239 0.863 0.572 0.526
5675.950 129.451 1.978 16.485 0.843 0.572 0.525
5676.970 128.440 1.968 16.572 0.844 0.541 0.522
5677.991 129.425 1.980 16.586 0.848 0.483 0.523
5679.012 129.229 1.973 16.622 0.844 0.529 0.523
5680.033 129.498 1.974 16.164 0.834 0.527 0.519
5681.054 130.280 1.987 16.180 0.838 0.430 0.520
5682.075 130.099 1.982 15.977 0.834 0.484 0.522
5683.096 129.066 1.963 16.066 0.830 0.442 0.515
5684.116 130.493 1.983 16.158 0.836 0.528 0.522
5685.137 130.429 1.983 16.547 0.843 0.709 0.527
5686.158 129.422 1.969 16.370 0.838 0.597 0.524
5687.179 130.691 1.986 16.477 0.843 0.513 0.526
5688.200 130.522 1.979 16.838 0.845 0.443 0.518
5689.221 129.244 1.963 16.580 0.837 0.564 0.517
5690.242 130.197 1.978 16.464 0.837 0.537 0.520
5691.262 130.999 1.983 16.413 0.838 0.517 0.523
5692.283 130.901 1.982 16.305 0.835 0.356 0.514
5693.304 130.751 1.978 16.175 0.833 0.445 0.517
5694.325 130.319 1.964 16.164 0.829 0.592 0.519
5695.346 130.903 1.976 16.213 0.833 0.576 0.522
5696.367 129.994 1.963 15.959 0.823 0.745 0.523
5697.388 131.377 1.991 16.292 0.833 0.542 0.520
5698.408 131.329 2.000 16.611 0.839 0.545 0.517
5699.429 131.449 1.985 16.615 0.839 0.682 0.542
5700.450 131.090 1.974 16.519 0.840 0.609 0.747
5701.471 132.189 1.983 16.567 0.860 0.551 0.680
5702.492 132.218 1.980 16.550 0.986 0.688 0.529
5703.513 131.429 1.972 16.269 1.005 0.589 0.520
5704.534 130.674 1.959 16.517 0.864 0.524 0.515
5705.554 131.405 1.969 16.340 0.831 0.506 0.513
5706.575 132.136 1.976 16.226 0.827 0.631 0.516
5707.596 132.647 1.978 16.484 0.830 0.548 0.515
5708.617 132.265 1.974 16.397 0.827 0.577 0.515
5709.638 131.908 1.966 16.359 0.826 0.518 0.512
5710.659 132.451 1.970 16.331 0.825 0.500 0.511
5711.680 132.554 1.975 16.330 0.826 0.418 0.508
5712.701 132.875 1.974 16.397 0.828 0.530 0.512
5713.721 133.116 1.975 16.459 0.834 0.493 0.510
5714.742 134.262 1.991 16.693 0.845 0.591 0.527
5715.763 134.118 1.988 16.585 0.838 0.880 0.661
5716.784 133.818 1.980 16.410 0.831 0.507 0.741
5717.805 133.772 1.977 16.383 0.823 0.564 0.542
5718.826 133.579 1.986 16.652 0.828 0.579 0.516
5719.847 133.851 2.007 16.469 0.825 0.501 0.509
5720.867 134.569 2.038 16.367 0.825 0.549 0.515
5721.888 134.042 2.042 16.511 0.827 0.549 0.515
5722.909 134.551 2.026 16.550 0.829 0.423 0.508
5723.930 134.249 1.996 16.367 0.824 0.480 0.508
5724.951 133.239 1.968 15.514 0.805 0.664 0.513
5725.972 129.840 1.940 12.628 0.747 0.554 0.501
5726.993 110.936 1.809 7.780 0.644 0.528 0.483
5728.013 77.207 1.518 4.806 0.562 0.622 0.462
5729.034 68.208 1.437 7.581 0.633 0.476 0.460
5730.055 96.495 1.693 12.775 0.752 0.480 0.484
5731.076 125.461 1.904 15.649 0.804 0.634 0.504
5732.097 133.739 1.959 16.533 0.819 0.510 0.506
5733.118 134.825 1.971 16.751 0.826 0.566 0.508
5734.139 134.662 1.972 16.753 0.826 0.580 0.508
5735.159 134.446 1.960 16.447 0.817 0.582 0.506
5736.180 134.728 1.960 16.488 0.817 0.423 0.501
5737.201 135.617 1.967 16.453 0.815 0.532 0.503
5738.222 136.191 1.974 16.138 0.810 0.630 0.505
5739.243 136.160 1.973 16.265 0.810 0.545 0.499
5740.264 135.527 1.963 14.938 0.783 0.521 0.494
5741.285 126.073 1.898 11.281 0.710 0.697 0.488
5742.306 100.661 1.706 7.176 0.614 0.726 0.469
5743.326 81.723 1.547 7.685 0.626 0.618 0.460
5744.347 95.025 1.663 12.033 0.724 0.386 0.470
5745.368 122.774 1.874 15.186 0.787 0.490 0.490
5746.389 136.071 1.966 16.415 0.812 0.488 0.500
5747.410 136.516 1.965 16.609 0.812 0.535 0.497
5748.431 136.731 1.962 16.637 0.811 0.630 0.496
5749.452 137.950 1.973 16.715 0.813 0.352 0.490
5750.472 137.550 1.975 16.720 0.813 0.275 0.491
5751.493 137.548 1.972 16.639 0.811 0.478 0.494
5752.514 137.672 1.967 16.544 0.809 0.503 0.495
5753.535 137.632 1.970 16.449 0.806 0.546 0.496
5754.556 137.304 1.968 16.468 0.808 0.639 0.499
5755.577 137.547 1.967 16.439 0.808 0.628 0.501
5756.598 137.218 1.964 16.554 0.809 0.513 0.497
5757.618 137.320 1.965 16.549 0.809 0.582 0.497
5758.639 137.403 1.964 16.473 0.807 0.643 0.497
5759.660 137.180 1.958 16.589 0.808 0.626 0.497
5760.681 136.857 1.954 16.866 0.812 0.533 0.492
5761.702 136.788 1.953 16.796 0.808 0.493 0.490
5762.723 137.616 1.960 16.775 0.808 0.489 0.491
5763.744 137.559 1.961 16.861 0.811 0.544 0.495
5764.764 137.173 1.956 16.663 0.806 0.591 0.496
5765.785 137.429 1.956 16.568 0.804 0.670 0.498
5766.806 137.272 1.954 16.465 0.802 0.568 0.495
5767.827 137.301 1.952 16.575 0.804 0.537 0.495
5768.848 137.533 1.954 16.829 0.809 0.450 0.493
5769.869 137.717 1.957 17.020 0.816 0.333 0.487
5770.890 137.336 1.952 16.775 0.814 0.477 0.490
5771.910 136.570 1.946 16.468 0.809 0.536 0.492
5772.931 136.516 1.944 16.452 0.801 0.547 0.491
5773.952 136.706 1.945 16.529 0.803 0.455 0.487
5774.973 137.503 1.955 16.721 0.805 0.365 0.485
5775.994 137.765 1.963 16.672 0.803 0.420 0.487
5777.015 137.679 2.033 16.623 0.801 0.405 0.486
5778.036 136.660 2.012 16.734 0.802 0.350 0.483
5779.057 134.472 1.938 16.259 0.795 0.331 0.480
5780.077 133.938 1.926 16.174 0.793 0.344 0.479
5781.098 134.669 1.925 16.590 0.799 0.349 0.480
5782.119 135.807 1.932 16.650 0.801 0.382 0.481
5783.140 136.875 1.938 16.521 0.799 0.416 0.484
5784.161 137.162 1.938 16.652 0.799 0.387 0.484
5785.182 136.896 1.937 16.660 0.799 0.509 0.486
5786.203 136.689 1.939 16.527 0.796 0.539 0.485
5787.223 136.547 1.937 16.636 0.799 0.723 0.493
5788.244 136.461 1.936 16.702 0.800 0.541 0.490
5789.265 136.135 1.932 16.327 0.792 0.292 0.481
5790.286 135.630 1.928 16.435 0.795 0.427 0.485
5791.307 135.572 1.928 16.580 0.798 0.580 0.489
5792.328 135.825 1.927 16.270 0.791 0.494 0.482
5793.349 136.074 1.926 16.313 0.791 0.503 0.483
5794.369 135.650 1.922 16.486 0.794 0.665 0.489
5795.390 135.404 1.920 16.557 0.794 0.617 0.488
5796.411 134.989 1.917 16.379 0.791 0.481 0.482
5797.432 134.891 1.914 16.389 0.792 0.583 0.486
5798.453 135.522 1.917 16.560 0.793 0.579 0.485
5799.474 135.024 1.914 16.311 0.790 0.509 0.483
5800.495 135.612 1.917 16.507 0.793 0.569 0.486
5801.515 136.022 1.921 16.586 0.793 0.456 0.482
5802.536 135.882 1.916 16.593 0.792 0.490 0.481
5803.557 135.919 1.921 16.623 0.792 0.540 0.482
5804.578 135.960 1.920 16.706 0.793 0.527 0.483
5805.599 136.436 1.922 16.906 0.798 0.527 0.483
5806.620 136.443 1.921 16.758 0.793 0.565 0.483
5807.641 135.771 1.913 16.616 0.790 0.569 0.482
5808.662 135.341 1.912 16.529 0.789 0.444 0.478
5809.682 136.159 1.916 16.806 0.795 0.428 0.479
5810.703 136.448 1.916 16.887 0.795 0.381 0.475
5811.724 136.120 1.915 16.718 0.792 0.495 0.478
5812.745 136.285 1.914 16.717 0.792 0.592 0.482
5813.766 136.056 1.911 16.650 0.790 0.526 0.480
5814.787 136.447 1.916 16.649 0.790 0.443 0.478
5815.808 136.579 1.916 16.668 0.790 0.301 0.474
5816.828 136.581 1.913 16.809 0.791 0.321 0.473
5817.849 136.937 1.914 16.917 0.792 0.459 0.477
5818.870 136.722 1.914 16.860 0.791 0.491 0.477
5819.891 136.842 1.914 16.690 0.788 0.438 0.476
5820.912 137.368 1.914 16.445 0.785 0.486 0.478
5821.933 137.600 1.915 16.711 0.788 0.447 0.475
5822.954 137.370 1.915 16.804 0.789 0.401 0.473
5823.974 137.351 1.915 16.648 0.786 0.489 0.476
5824.995 137.308 1.917 16.624 0.786 0.471 0.475
5826.016 137.602 1.918 16.874 0.790 0.363 0.471
5827.037 137.568 1.916 16.635 0.785 0.388 0.474
5828.058 137.453 1.915 16.428 0.780 0.511 0.477
5829.079 137.748 1.919 16.348 0.778 0.566 0.476
5830.100 137.517 1.918 16.599 0.784 0.496 0.475
5831.120 137.324 1.909 16.633 0.784 0.394 0.472
5832.141 137.492 1.911 16.799 0.786 0.394 0.471
5833.162 138.359 1.923 16.782 0.785 0.496 0.474
5834.183 138.334 1.925 16.683 0.784 0.562 0.477
5835.204 138.490 1.926 16.575 0.782 0.496 0.474
5836.225 138.720 1.931 16.783 0.785 0.550 0.476
5837.246 138.687 1.934 16.987 0.788 0.517 0.473
5838.267 138.364 1.934 16.689 0.782 0.573 0.474
5839.287 138.543 1.933 16.598 0.779 0.548 0.475
5840.308 138.669 1.935 16.457 0.777 0.402 0.471
5841.329 138.650 1.935 16.231 0.773 0.427 0.470
5842.350 137.591 1.922 15.729 0.763 0.477 0.469
5843.371 132.932 1.880 14.896 0.748 0.433 0.464
5844.392 128.576 1.844 14.636 0.742 0.454 0.462
5845.413 129.955 1.853 15.683 0.761 0.505 0.465
5846.433 135.171 1.888 16.431 0.774 0.435 0.466
5847.454 138.239 1.910 16.792 0.781 0.425 0.468
5848.475 137.641 1.900 16.883 0.783 0.471 0.468
5849.496 137.517 1.895 16.816 0.779 0.529 0.469
5850.517 138.105 1.899 16.638 0.777 0.597 0.472
5851.538 138.449 1.904 16.338 0.771 0.514 0.468
5852.559 138.365 1.902 16.262 0.769 0.499 0.466
5853.579 138.213 1.895 16.426 0.772 0.449 0.467
5854.600 138.173 1.908 16.441 0.774 0.405 0.467
5855.621 137.787 1.919 16.788 0.778 0.490 0.469
5856.642 137.160 1.905 16.711 0.777 0.463 0.466
5857.663 137.240 1.892 16.531 0.773 0.370 0.462
5858.684 137.704 1.889 16.529 0.772 0.367 0.461
5859.705 137.563 1.888 16.724 0.776 0.405 0.465
5860.725 137.262 1.887 16.674 0.777 0.467 0.467
5861.746 137.095 1.886 16.371 0.772 0.422 0.465
5862.767 137.574 1.893 16.546 0.771 0.415 0.463
5863.788 137.716 1.893 16.665 0.776 0.470 0.468
5864.809 137.400 1.891 16.461 0.782 0.465 0.482
5865.830 137.257 1.894 16.482 0.789 0.449 0.493
5866.851 136.688 1.892 16.463 0.791 0.471 0.497
5867.871 136.706 1.894 16.641 0.793 0.594 0.499
5868.892 137.512 1.894 16.354 0.779 0.519 0.484
5869.913 137.342 1.890 16.293 0.770 0.439 0.470
5870.934 137.192 1.894 16.449 0.770 0.417 0.465
5871.955 137.885 1.906 16.594 0.774 0.420 0.468
5872.976 137.834 1.898 16.294 0.770 0.475 0.471
5873.997 137.144 1.895 16.337 0.770 0.569 0.472
5875.018 136.708 1.895 16.477 0.772 0.598 0.472
5876.038 136.712 1.892 16.517 0.771 0.703 0.473
5877.059 136.367 1.881 16.572 0.769 0.652 0.472
5878.080 135.999 1.873 16.429 0.767 0.452 0.479
5879.101 136.172 1.869 16.606 0.772 0.449 0.541
5880.122 136.321 1.870 16.603 0.771 0.516 0.552
5881.143 135.947 1.872 16.376 0.764 0.508 0.497
5882.164 135.876 1.867 16.434 0.765 0.564 0.465
5883.184 135.320 1.860 16.333 0.762 0.389 0.458
5884.205 134.656 1.855 16.157 0.759 0.434 0.461
5885.226 134.501 1.854 16.127 0.759 0.551 0.463
5886.247 134.362 1.856 16.385 0.770 0.579 0.473
5887.268 130.299 1.838 15.993 0.780 0.483 0.493
5888.289 118.437 1.788 14.556 0.801 0.555 0.555
5889.310 110.355 1.762 13.131 0.825 0.459 0.611
5890.330 118.304 1.815 13.851 0.837 0.428 0.612
5891.351 129.665 1.849 15.498 0.800 0.476 0.533
5892.372 132.066 1.836 15.894 0.759 0.351 0.465
5893.393 128.733 1.815 15.417 0.751 0.386 0.463
5894.414 120.244 1.783 14.464 0.772 0.479 0.514
5895.435 115.865 1.773 13.818 0.793 0.567 0.557
5896.456 122.930 1.819 14.631 0.804 0.436 0.555
5897.476 130.807 1.841 15.897 0.781 0.559 0.501
5898.497 131.263 1.824 15.897 0.752 0.413 0.456
5899.518 131.123 1.820 15.888 0.750 0.443 0.453
5900.539 130.266 1.816 16.087 0.754 0.491 0.456
5901.560 129.825 1.815 15.951 0.751 0.504 0.458
5902.581 130.094 1.815 15.935 0.752 0.416 0.457
5903.602 130.232 1.811 15.894 0.752 0.495 0.458
5904.623 130.075 1.812 15.813 0.751 0.505 0.458
5905.643 130.521 1.819 15.750 0.750 0.639 0.466
5906.664 130.540 1.818 15.900 0.755 0.490 0.465
5907.685 130.445 1.815 16.023 0.755 0.325 0.456
5908.706 130.262 1.815 15.794 0.746 0.386 0.451
5909.727 129.974 1.812 15.827 0.746 0.333 0.448
5910.748 129.923 1.805 16.055 0.749 0.422 0.450
5911.769 129.685 1.802 16.116 0.748 0.491 0.450
5912.789 129.850 1.805 15.879 0.745 0.483 0.451
5913.810 129.827 1.808 15.938 0.757 0.419 0.465
5914.831 130.243 1.822 16.021 0.770 0.336 0.481
5915.852 129.573 1.820 15.821 0.767 0.316 0.480
5916.873 128.986 1.803 15.734 0.751 0.466 0.465
5917.894 128.978 1.796 15.504 0.738 0.484 0.451
5918.915 128.917 1.795 15.553 0.738 0.487 0.450
5919.935 128.547 1.793 15.553 0.738 0.431 0.449
5920.956 128.549 1.793 15.487 0.738 0.381 0.446
5921.977 129.164 1.799 15.711 0.740 0.451 0.447
5922.998 128.616 1.796 15.815 0.744 0.439 0.452
5924.019 127.752 1.787 15.873 0.751 0.426 0.459
5925.040 127.877 1.787 15.926 0.753 0.406 0.460
5926.061 128.210 1.786 15.752 0.745 0.461 0.455
5927.081 128.298 1.785 15.470 0.734 0.504 0.449
5928.102 128.038 1.788 15.557 0.735 0.510 0.446
5929.123 127.778 1.782 15.635 0.736 0.526 0.447
5930.144 127.643 1.781 15.464 0.734 0.448 0.447
5931.165 127.946 1.790 15.539 0.745 0.450 0.460
5932.186 128.067 1.801 15.609 0.760 0.367 0.477
5933.207 127.324 1.801 15.472 0.759 0.385 0.481
5934.227 126.869 1.784 15.800 0.751 0.481 0.463
5935.248 126.868 1.787 15.816 0.739 0.381 0.476
5936.269 127.238 1.790 15.560 0.734 0.378 0.474
5937.290 127.188 1.786 15.575 0.735 0.417 0.443
5938.311 127.144 1.793 15.583 0.734 0.466 0.444
5939.332 126.938 1.787 15.549 0.731 0.421 0.440
5940.353 126.990 1.779 15.461 0.731 0.371 0.440
5941.374 127.118 1.771 15.500 0.731 0.303 0.436
5942.394 127.127 1.766 15.732 0.733 0.360 0.437
5943.415 127.549 1.772 15.750 0.733 0.479 0.444
5944.436 127.470 1.774 15.625 0.736 0.480 0.450
5945.457 127.500 1.772 15.410 0.736 0.534 0.456
5946.478 127.743 1.776 15.439 0.737 0.480 0.454
5947.499 127.473 1.770 15.578 0.733 0.436 0.444
5948.520 127.578 1.767 15.639 0.732 0.551 0.442
5949.540 127.856 1.774 15.500 0.728 0.529 0.442
5950.561 127.929 1.778 15.764 0.731 0.391 0.439
5951.582 128.406 1.784 15.801 0.740 0.486 0.452
5952.603 128.229 1.786 15.482 0.747 0.560 0.471
5953.624 127.693 1.781 15.580 0.751 0.593 0.477
5954.645 127.628 1.769 15.653 0.741 0.434 0.456
5955.666 127.848 1.768 15.649 0.732 0.369 0.441
5956.686 127.607 1.766 15.397 0.727 0.527 0.443
5957.707 127.629 1.764 15.269 0.721 0.450 0.437
5958.728 127.974 1.764 15.370 0.722 0.396 0.435
5959.749 128.306 1.765 15.576 0.726 0.429 0.438
5960.770 128.151 1.767 15.818 0.732 0.392 0.439
5961.791 127.957 1.765 15.734 0.730 0.528 0.442
5962.812 128.360 1.765 15.553 0.727 0.623 0.445
5963.832 128.691 1.769 15.515 0.724 0.441 0.439
5964.853 127.731 1.763 15.316 0.721 0.299 0.434
5965.874 127.655 1.756 15.166 0.718 0.382 0.435
5966.895 127.907 1.759 15.384 0.723 0.460 0.439
5967.916 128.065 1.765 15.442 0.725 0.529 0.442
5968.937 128.053 1.768 15.277 0.723 0.364 0.439
5969.958 127.386 1.763 15.332 0.727 0.318 0.442
5970.979 127.193 1.765 15.394 0.727 0.297 0.440
5971.999 127.117 1.758 15.318 0.722 0.337 0.435
5973.020 126.831 1.744 15.359 0.719 0.356 0.431
5974.041 126.811 1.744 15.221 0.716 0.332 0.430
5975.062 126.629 1.746 15.047 0.715 0.495 0.439
5976.083 126.664 1.751 15.115 0.726 0.473 0.451
5977.104 127.065 1.758 15.540 0.738 0.501 0.459
5978.125 127.290 1.758 15.518 0.732 0.597 0.454
5979.145 126.577 1.750 15.268 0.719 0.593 0.442
5980.166 127.007 1.753 15.421 0.719 0.470 0.435
5981.187 127.590 1.756 15.417 0.719 0.287 0.430
5982.208 127.580 1.757 15.473 0.721 0.383 0.434
5983.229 126.963 1.748 15.301 0.717 0.569 0.438
5984.250 126.878 1.749 15.022 0.710 0.530 0.433
5985.271 126.997 1.760 15.057 0.711 0.329 0.426
5986.291 126.750 1.754 15.102 0.713 0.241 0.425
5987.312 126.612 1.739 15.105 0.711 0.283 0.426
5988.333 126.787 1.751 15.188 0.713 0.320 0.429
5989.354 126.394 1.751 15.202 0.713 0.322 0.428
5990.375 126.242 1.741 15.135 0.712 0.377 0.430
5991.396 126.079 1.743 15.070 0.712 0.381 0.430
5992.417 125.556 1.742 15.064 0.711 0.345 0.427
5993.437 125.505 1.732 15.095 0.711 0.429 0.429
5994.458 124.970 1.722 14.863 0.706 0.517 0.430
5995.479 124.747 1.722 14.778 0.702 0.422 0.424
5996.500 124.606 1.730 14.775 0.705 0.405 0.428
5997.521 124.512 1.739 14.905 0.715 0.478 0.439
5998.542 124.612 1.732 14.753 0.709 0.350 0.433
5999.563 124.435 1.722 14.941 0.708 0.299 0.427
6000.584 123.867 1.715 14.933 0.708 0.392 0.430
6001.604 123.548 1.710 14.704 0.704 0.398 0.428
6002.625 123.448 1.711 14.939 0.709 0.277 0.428
6003.646 123.577 1.716 14.980 0.712 0.300 0.433
6004.667 123.580 1.715 14.642 0.704 0.411 0.435
6005.688 124.228 1.717 14.723 0.702 0.426 0.430
6006.709 123.725 1.709 14.867 0.703 0.269 0.422
6007.730 123.221 1.709 14.890 0.703 0.259 0.421
6008.750 124.062 1.715 14.958 0.704 0.396 0.426
6009.771 124.056 1.714 15.069 0.707 0.494 0.429
6010.792 123.505 1.711 14.848 0.703 0.390 0.426
6011.813 123.830 1.714 14.490 0.696 0.350 0.424
6012.834 123.328 1.709 13.908 0.685 0.342 0.420
6013.855 123.224 1.704 13.994 0.684 0.327 0.426
6014.876 123.619 1.710 14.615 0.695 0.375 0.431
6015.896 124.528 1.718 15.101 0.709 0.448 0.441
6016.917 123.820 1.711 14.884 0.704 0.511 0.435
6017.938 123.082 1.703 14.701 0.697 0.600 0.429
6018.959 124.145 1.718 14.553 0.697 0.576 0.430
6019.980 124.346 1.718 14.934 0.703 0.345 0.424
6021.001 123.685 1.708 15.034 0.701 0.342 0.420
6022.022 123.888 1.709 14.778 0.702 0.363 0.422
6023.042 124.368 1.718 14.829 0.720 0.319 0.423
6024.063 124.400 1.717 15.081 0.730 0.410 0.425
6025.084 123.379 1.707 14.936 0.711 0.392 0.424
6026.105 123.269 1.708 14.903 0.704 0.344 0.422
6027.126 122.964 1.701 14.770 0.699 0.395 0.423
6028.147 121.978 1.687 14.677 0.696 0.451 0.424
6029.168 122.813 1.694 14.781 0.695 0.504 0.428
6030.188 122.586 1.693 14.820 0.695 0.440 0.424
6031.209 122.545 1.695 14.653 0.694 0.388 0.419
6032.230 122.915 1.701 14.525 0.694 0.532 0.427
6033.251 122.613 1.697 14.696 0.697 0.587 0.431
6034.272 122.331 1.693 14.906 0.699 0.376 0.425
6035.293 122.648 1.693 15.145 0.703 0.443 0.426
6036.314 122.996 1.700 15.220 0.775 0.491 0.425
6037.335 122.315 1.698 14.825 0.854 0.587 0.443
6038.355 122.624 1.695 14.808 0.704 0.420 0.442
6039.376 122.890 1.698 14.873 0.699 0.614 0.449
6040.397 122.219 1.690 14.756 0.696 0.583 0.444
6041.418 122.318 1.693 14.617 0.694 0.469 0.422
6042.439 121.404 1.684 14.734 0.695 0.457 0.419
6043.460 121.315 1.679 14.686 0.691 0.523 0.420
6044.481 121.309 1.675 14.670 0.689 0.435 0.416
6045.501 121.552 1.677 14.502 0.686 0.414 0.415
6046.522 121.094 1.677 14.628 0.689 0.401 0.415
6047.543 121.002 1.677 14.816 0.692 0.424 0.416
6048.564 121.370 1.683 14.808 0.692 0.435 0.418
6049.585 122.105 1.689 14.695 0.691 0.335 0.415
6050.606 121.791 1.682 14.737 0.694 0.415 0.418
6051.627 122.079 1.680 15.140 0.699 0.361 0.415
6052.647 121.793 1.677 14.989 0.693 0.348 0.413
6053.668 121.491 1.676 14.827 0.690 0.402 0.411
6054.689 121.749 1.681 14.710 0.689 0.507 0.417
6055.710 121.635 1.678 14.696 0.689 0.427 0.415
6056.731 121.830 1.674 14.912 0.692 0.374 0.413
6057.752 121.467 1.673 15.163 0.696 0.377 0.415
6058.773 121.705 1.678 14.914 0.694 0.432 0.419
6059.793 121.930 1.678 14.831 0.691 0.479 0.416
6060.814 121.584 1.669 14.716 0.687 0.523 0.417
6061.835 122.155 1.677 14.832 0.691 0.526 0.420
6062.856 121.881 1.684 14.833 0.692 0.386 0.416
6063.877 122.565 1.679 15.065 0.696 0.445 0.416
6064.898 123.271 1.686 15.126 0.694 0.312 0.410
6065.919 123.510 1.686 14.912 0.690 0.464 0.417
6066.940 122.820 1.684 15.106 0.695 0.517 0.421
6067.960 124.175 1.692 14.997 0.694 0.354 0.417
6068.981 123.460 1.680 14.896 0.689 0.519 0.417
6070.002 123.838 1.685 15.109 0.692 0.345 0.413
6071.023 122.993 1.677 14.729 0.684 0.441 0.414
6072.044 122.633 1.669 14.891 0.687 0.380 0.411
6073.065 123.986 1.679 15.124 0.700 0.555 0.417
6074.086 123.741 1.679 15.155 0.714 0.362 0.411
6075.106 123.270 1.678 15.289 0.720 0.434 0.412
6076.127 123.083 1.673 15.297 0.693 0.452 0.411
6077.148 123.665 1.681 14.909 0.687 0.497 0.414
6078.169 123.561 1.681 15.090 0.690 0.281 0.407
6079.190 123.214 1.676 14.867 0.686 0.519 0.414
6080.211 123.939 1.679 14.690 0.682 0.412 0.412
6081.232 124.426 1.684 15.059 0.688 0.356 0.408
6082.252 123.958 1.678 15.024 0.688 0.367 0.409
6083.273 123.876 1.673 14.933 0.685 0.573 0.414
6084.294 123.468 1.671 15.045 0.685 0.687 0.418
6085.315 124.485 1.684 15.266 0.700 0.390 0.411
6086.336 124.965 1.690 15.296 0.714 0.508 0.416
6087.357 125.005 1.692 15.412 0.711 0.555 0.419
6088.378 124.235 1.678 15.181 0.694 0.571 0.416
6089.398 124.116 1.671 15.026 0.685 0.486 0.414
6090.419 124.049 1.669 14.506 0.675 0.562 0.413
6091.440 124.576 1.677 14.591 0.678 0.545 0.412
6092.461 124.426 1.680 15.081 0.686 0.441 0.410
6093.482 125.109 1.678 15.149 0.688 0.433 0.412
6094.503 124.686 1.677 15.010 0.686 0.632 0.416
6095.524 125.005 1.680 14.994 0.685 0.351 0.406
6096.544 124.764 1.679 15.077 0.688 0.656 0.417
6097.565 124.748 1.687 15.042 0.687 0.319 0.408
6098.586 125.189 1.681 15.021 0.684 0.393 0.406
6099.607 124.622 1.675 15.292 0.688 0.502 0.412
6100.628 124.364 1.666 15.422 0.690 0.462 0.410
6101.649 124.814 1.675 15.034 0.682 0.622 0.416
6102.670 124.621 1.662 15.040 0.679 0.689 0.421
6103.691 123.746 1.657 15.075 0.680 0.510 0.407
6104.711 124.741 1.664 15.078 0.681 0.275 0.403
6105.732 124.644 1.668 15.043 0.681 0.432 0.408
6106.753 124.852 1.667 14.988 0.679 0.460 0.406
6107.774 123.761 1.663 15.160 0.683 0.617 0.412
6108.795 124.198 1.675 15.174 0.686 0.488 0.410
6109.816 122.909 1.662 15.165 0.686 0.382 0.409
6110.837 123.257 1.662 14.243 0.669 0.405 0.404
6111.857 123.386 1.657 13.490 0.654 0.539 0.405
6112.878 124.769 1.666 13.689 0.660 0.674 0.414
6113.899 124.488 1.670 15.086 0.684 0.552 0.412
6114.920 124.364 1.667 14.998 0.677 0.453 0.407
6115.941 123.843 1.651 15.083 0.676 0.550 0.405
6116.962 124.029 1.657 15.339 0.681 0.473 0.402
6117.983 123.775 1.651 15.013 0.676 0.406 0.406
6119.003 123.359 1.651 15.127 0.679 0.425 0.402
6120.024 125.269 1.672 15.259 0.683 0.650 0.411
6121.045 123.900 1.656 15.089 0.679 0.613 0.408
6122.066 124.267 1.658 14.993 0.673 0.551 0.403
6123.087 124.490 1.655 15.120 0.678 0.444 0.404
6124.108 123.954 1.654 15.247 0.679 0.291 0.399
6125.129 124.517 1.654 15.003 0.676 0.602 0.409
6126.149 124.000 1.660 15.292 0.679 0.468 0.402
6127.170 124.371 1.657 15.280 0.679 0.353 0.399
6128.191 124.532 1.656 15.113 0.676 0.586 0.406
6129.212 125.622 1.662 15.498 0.684 0.536 0.405
6130.233 125.717 1.661 15.477 0.684 0.521 0.405
6131.254 124.568 1.651 15.382 0.682 0.620 0.409
6132.275 125.915 1.660 15.240 0.677 0.353 0.399
6133.296 125.380 1.654 15.241 0.678 0.473 0.402
6134.316 125.264 1.654 15.161 0.676 0.482 0.401
6135.337 126.187 1.659 15.115 0.676 0.455 0.405
6136.358 125.906 1.660 15.264 0.679 0.490 0.406
6137.379 125.504 1.657 15.105 0.675 0.493 0.404
6138.400 124.861 1.647 15.010 0.677 0.595 0.414
6139.421 126.189 1.660 15.270 0.682 0.475 0.411
6140.442 126.903 1.665 15.424 0.681 0.487 0.408
6141.462 126.437 1.653 15.370 0.678 0.626 0.407
6142.483 126.052 1.656 15.089 0.674 0.622 0.408
6143.504 126.350 1.658 15.273 0.681 0.643 0.414
6144.525 126.670 1.661 15.345 0.682 0.602 0.413
6145.546 127.134 1.659 15.188 0.676 0.598 0.408
6146.567 127.424 1.655 15.494 0.677 0.700 0.407
6147.588 127.247 1.657 15.670 0.680 0.423 0.399
6148.608 126.961 1.653 15.261 0.672 0.432 0.398
6149.629 126.775 1.656 15.208 0.671 0.583 0.403
6150.650 127.482 1.657 15.353 0.679 0.648 0.406
6151.671 127.960 1.663 15.461 0.693 0.559 0.403
6152.692 127.740 1.659 15.523 0.692 0.364 0.396
6153.713 128.466 1.661 15.429 0.705 0.436 0.397
6154.734 129.655 1.670 15.390 0.700 0.534 0.403
6155.754 128.386 1.655 15.440 0.701 0.653 0.403
6156.775 128.601 1.653 15.017 0.684 0.519 0.397
6157.796 128.980 1.671 15.226 0.694 0.565 0.404
6158.817 128.913 1.660 15.257 0.684 0.533 0.399
6159.838 129.555 1.663 15.259 0.680 0.336 0.392
6160.859 129.952 1.663 15.654 0.684 0.530 0.400
6161.880 130.305 1.664 15.775 0.683 0.552 0.398
6162.901 129.669 1.662 15.534 0.676 0.447 0.394
6163.921 130.029 1.672 15.445 0.674 0.641 0.402
6164.942 129.755 1.663 15.193 0.668 0.421 0.394
6165.963 129.827 1.657 15.496 0.671 0.353 0.389
6166.984 130.004 1.656 15.380 0.669 0.652 0.399
6168.005 130.379 1.660 15.449 0.669 0.519 0.394
6169.026 130.009 1.659 15.459 0.674 0.531 0.403
6170.047 129.747 1.663 15.516 0.682 0.617 0.419
6171.067 130.673 1.668 15.537 0.684 0.477 0.415
6172.088 131.228 1.666 15.613 0.676 0.490 0.402
6173.109 131.244 1.658 15.594 0.668 0.495 0.395
6174.130 131.565 1.668 15.467 0.666 0.524 0.396
6175.151 132.232 1.667 15.490 0.671 0.533 0.401
6176.172 132.303 1.674 15.472 0.673 0.407 0.401
6177.193 132.135 1.670 15.768 0.676 0.481 0.401
6178.213 132.653 1.671 15.759 0.674 0.419 0.394
6179.234 132.687 1.672 15.741 0.671 0.494 0.393
6180.255 132.532 1.665 15.565 0.666 0.470 0.393
6181.276 132.344 1.665 15.558 0.665 0.498 0.396
6182.297 132.264 1.661 15.437 0.664 0.255 0.383
6183.318 131.425 1.654 15.394 0.664 0.366 0.389
6184.339 130.163 1.644 15.389 0.661 0.517 0.394
6185.359 127.839 1.631 15.171 0.659 0.658 0.399
6186.380 126.301 1.626 14.998 0.656 0.647 0.395
6187.401 124.943 1.613 14.736 0.651 0.601 0.392
6188.422 125.162 1.620 14.601 0.650 0.598 0.392
6189.443 128.492 1.633 14.685 0.650 0.468 0.389
6190.464 133.637 1.664 15.299 0.659 0.520 0.393
6191.485 137.071 1.687 16.122 0.673 0.529 0.396
6192.505 138.814 1.694 15.840 0.670 0.547 0.397
6193.526 139.372 1.697 16.040 0.672 0.528 0.397
6194.547 139.296 1.703 16.002 0.671 0.554 0.396
6195.568 140.180 1.703 15.964 0.670 0.664 0.399
6196.589 140.776 1.710 16.090 0.672 0.483 0.395
6197.610 140.774 1.707 16.100 0.672 0.534 0.396
6198.631 141.277 1.714 16.323 0.676 0.651 0.400
6199.652 141.195 1.710 16.138 0.673 0.669 0.399
6200.672 140.828 1.705 15.866 0.668 0.567 0.397
6201.693 140.150 1.708 16.058 0.678 0.532 0.414
6202.714 140.144 1.704 16.134 0.682 0.612 0.462
6203.735 140.237 1.698 16.045 0.679 0.595 0.555
6204.756 141.382 1.701 16.070 0.673 0.574 0.450
6205.777 142.035 1.708 16.189 0.694 0.613 0.403
6206.798 142.617 1.712 16.149 0.739 0.591 0.397
6207.818 141.556 1.698 16.070 0.736 0.483 0.391
6208.839 141.050 1.693 16.120 0.685 0.498 0.389
6209.860 141.185 1.695 16.161 0.668 0.443 0.389
6210.881 140.071 1.687 16.278 0.669 0.466 0.390
6211.902 138.623 1.682 16.009 0.665 0.552 0.395
6212.923 137.303 1.673 15.775 0.664 0.533 0.396
6213.944 136.190 1.665 15.618 0.660 0.584 0.393
6214.964 136.468 1.664 15.522 0.657 0.507 0.390
6215.985 138.213 1.675 15.513 0.656 0.570 0.392
6217.006 141.878 1.697 15.900 0.661 0.533 0.392
6218.027 144.640 1.710 16.169 0.665 0.610 0.393
6219.048 145.597 1.716 16.218 0.665 0.590 0.392
6220.069 146.286 1.724 16.170 0.669 0.515 0.396
6221.090 147.225 1.731 16.301 0.679 0.515 0.408
6222.110 147.262 1.727 16.640 0.689 0.567 0.412
6223.131 147.189 1.720 16.677 0.692 0.485 0.398
6224.152 147.811 1.719 16.876 0.696 0.374 0.387
6225.173 147.929 1.721 16.874 0.689 0.441 0.388
6226.194 147.855 1.724 16.666 0.697 0.506 0.391
6227.215 148.343 1.729 16.584 0.698 0.536 0.394
6228.236 148.564 1.728 16.639 0.689 0.588 0.394
6229.257 147.773 1.725 16.665 0.683 0.486 0.389
6230.277 148.087 1.724 16.738 0.673 0.425 0.387
6231.298 149.081 1.729 16.782 0.674 0.477 0.390
6232.319 149.427 1.757 16.796 0.678 0.577 0.398
6233.340 148.969 1.769 16.858 0.686 0.611 0.411
6234.361 148.182 1.747 16.677 0.696 0.540 0.431
6235.382 148.109 1.736 16.655 0.704 0.449 0.441
6236.403 148.291 1.744 16.470 0.702 0.491 0.440
6237.423 148.744 1.737 16.596 0.688 0.641 0.423
6238.444 148.493 1.720 16.681 0.677 0.590 0.402
6239.465 148.705 1.722 16.741 0.676 0.578 0.402
6240.486 148.551 1.723 16.541 0.677 0.514 0.405
6241.507 148.043 1.720 16.705 0.681 0.555 0.407
6242.528 148.243 1.723 16.892 0.683 0.504 0.407
6243.549 148.599 1.726 16.849 0.681 0.426 0.402
6244.569 148.798 1.726 16.826 0.676 0.443 0.395
6245.590 148.637 1.718 16.522 0.666 0.469 0.390
6246.611 148.293 1.716 16.423 0.665 0.416 0.388
6247.632 147.382 1.710 16.479 0.666 0.436 0.389
6248.653 147.463 1.714 16.393 0.662 0.496 0.388
6249.674 147.573 1.708 16.478 0.671 0.440 0.384
6250.695 147.863 1.708 16.450 0.685 0.515 0.385
6251.715 147.288 1.703 16.611 0.687 0.379 0.382
6252.736 146.992 1.699 16.871 0.665 0.421 0.382
6253.757 147.813 1.711 16.924 0.666 0.566 0.385
6254.778 147.784 1.730 16.528 0.662 0.595 0.388
6255.799 147.891 1.732 16.569 0.671 0.592 0.400
6256.820 147.887 1.734 16.732 0.694 0.518 0.430
6257.841 147.757 1.726 16.535 0.703 0.510 0.448
6258.861 147.617 1.718 16.608 0.693 0.528 0.430
6259.882 146.947 1.702 16.570 0.671 0.516 0.399
6260.903 147.302 1.700 16.647 0.666 0.534 0.392
6261.924 147.011 1.698 16.605 0.665 0.562 0.393
6262.945 147.323 1.703 16.736 0.666 0.468 0.390
6263.966 147.439 1.710 16.728 0.673 0.574 0.400
6264.987 147.432 1.715 16.448 0.675 0.672 0.411
6266.008 147.628 1.708 16.500 0.673 0.508 0.404
6267.028 147.917 1.706 16.633 0.669 0.512 0.395
6268.049 147.767 1.712 16.505 0.666 0.509 0.394
6269.070 147.489 1.710 16.443 0.664 0.409 0.388
6270.091 148.142 1.701 16.657 0.664 0.545 0.388
6271.112 148.861 1.706 16.768 0.664 0.502 0.386
6272.133 147.885 1.704 16.823 0.666 0.459 0.384
6273.154 148.304 1.700 16.691 0.664 0.476 0.385
6274.174 149.683 1.712 16.418 0.661 0.491 0.390
6275.195 148.454 1.706 16.379 0.661 0.573 0.398
6276.216 144.936 1.685 16.096 0.657 0.531 0.401
6277.237 142.008 1.669 16.056 0.658 0.537 0.405
6278.258 141.831 1.669 15.750 0.652 0.494 0.404
6279.279 142.733 1.667 15.809 0.650 0.491 0.402
6280.300 144.056 1.683 15.905 0.648 0.603 0.398
6281.320 145.206 1.682 16.309 0.655 0.459 0.398
6282.341 145.017 1.684 16.082 0.652 0.349 0.395
6283.362 145.560 1.683 16.068 0.651 0.612 0.399
6284.383 147.232 1.694 16.243 0.653 0.540 0.396
6285.404 149.460 1.712 16.560 0.665 0.436 0.402
6286.425 151.558 1.729 16.892 0.688 0.490 0.434
6287.446 152.148 1.740 16.934 0.697 0.442 0.446
6288.466 153.165 1.737 16.912 0.691 0.673 0.441
6289.487 152.226 1.725 16.695 0.665 0.524 0.413
6290.508 152.683 1.723 16.814 0.667 0.411 0.414
6291.529 152.988 1.721 16.952 0.670 0.428 0.420
6292.550 153.687 1.721 16.802 0.666 0.521 0.405
6293.571 153.960 1.726 16.878 0.663 0.520 0.398
6294.592 154.134 1.729 16.736 0.663 0.425 0.383
6295.613 154.303 1.726 16.870 0.666 0.390 0.384
6296.633 155.229 1.736 17.085 0.674 0.399 0.396
6297.654 156.650 1.755 17.058 0.681 0.362 0.408
6298.675 156.568 1.780 16.767 0.717 0.173 0.459
6299.696 157.911 1.831 17.477 0.796 0.272 0.561
6300.717 158.255 1.814 17.320 0.787 0.425 0.555
6301.738 157.515 1.789 17.040 0.727 0.328 0.472
6302.759 159.417 1.755 17.097 0.667 0.552 0.389
6303.779 160.718 1.759 16.894 0.664 0.519 0.388
6304.800 160.891 1.763 17.222 0.671 0.345 0.389
6305.821 161.590 1.793 17.602 0.702 0.728 0.435
6306.842 162.843 1.799 17.684 0.714 0.369 0.444
6307.863 163.333 1.784 17.559 0.700 0.576 0.433
6308.884 161.677 1.761 17.255 0.665 0.472 0.387
6309.905 163.609 1.760 17.290 0.663 0.527 0.383
6310.925 165.569 1.771 17.646 0.669 0.538 0.385
6311.946 166.028 1.779 17.577 0.667 0.582 0.387
6312.967 166.632 1.773 17.539 0.665 0.565 0.386
6313.988 167.961 1.790 17.797 0.670 0.639 0.391
6315.009 168.125 1.779 17.964 0.674 0.635 0.390
6316.030 169.414 1.787 17.655 0.667 0.434 0.384
6317.051 169.385 1.789 17.978 0.671 0.526 0.385
6318.071 169.744 1.800 17.773 0.668 0.523 0.384
6319.092 171.038 1.804 18.055 0.673 0.481 0.386
6320.113 171.396 1.811 17.911 0.677 0.498 0.395
6321.134 171.443 1.802 18.027 0.684 0.539 0.404
6322.155 172.180 1.801 18.036 0.683 0.618 0.407
6323.176 173.472 1.803 17.681 0.668 0.380 0.384
6324.197 174.090 1.807 17.983 0.668 0.393 0.381
6325.217 174.316 1.802 18.211 0.669 0.429 0.382
6326.238 176.874 1.822 18.228 0.673 0.355 0.382
6327.259 178.149 1.826 18.117 0.672 0.403 0.385
6328.280 178.149 1.831 18.485 0.687 0.470 0.402
6329.301 178.736 1.843 18.411 0.705 0.624 0.435
6330.322 180.068 1.856 18.390 0.706 0.642 0.437
6331.343 180.182 1.833 18.325 0.685 0.379 0.401
6332.364 180.774 1.828 18.514 0.676 0.445 0.383
6333.384 181.707 1.836 18.295 0.670 0.517 0.386
6334.405 182.613 1.836 18.317 0.670 0.529 0.386
6335.426 183.041 1.837 18.623 0.676 0.656 0.388
6336.447 184.102 1.854 18.587 0.676 0.583 0.390
6337.468 185.011 1.858 18.705 0.675 0.612 0.389
6338.489 185.737 1.857 18.615 0.674 0.665 0.388
6339.510 185.427 1.859 18.580 0.675 0.419 0.385
6340.530 185.757 1.853 18.792 0.676 0.388 0.381
6341.551 187.108 1.850 18.971 0.678 0.610 0.389
6342.572 187.369 1.861 18.828 0.678 0.551 0.391
6343.593 187.145 1.865 19.012 0.681 0.529 0.390
6344.614 187.021 1.857 18.913 0.680 0.622 0.392
6345.635 187.197 1.855 18.649 0.675 0.507 0.387
6346.656 187.761 1.875 19.094 0.682 0.628 0.391
6347.676 187.242 1.862 18.989 0.686 0.628 0.400
6348.697 187.377 1.866 19.059 0.688 0.639 0.402
6349.718 188.582 1.868 19.143 0.686 0.528 0.393
6350.739 188.841 1.872 18.926 0.675 0.600 0.388
6351.760 189.241 1.861 18.783 0.672 0.645 0.388
6352.781 190.462 1.873 18.888 0.676 0.668 0.389
6353.802 191.259 1.880 18.866 0.676 0.683 0.390
6354.822 192.246 1.882 19.238 0.689 0.484 0.400
6355.843 192.039 1.886 19.191 0.698 0.498 0.413
6356.864 193.707 1.891 19.044 0.696 0.580 0.415
6357.885 195.467 1.903 19.250 0.688 0.642 0.399
6358.906 196.744 1.899 19.555 0.685 0.663 0.393
6359.927 197.445 1.899 19.204 0.679 0.557 0.389
6360.948 199.220 1.902 19.303 0.680 0.533 0.388
6361.969 200.349 1.912 19.599 0.693 0.525 0.404
6362.989 200.969 1.933 19.465 0.719 0.424 0.440
6364.010 202.718 1.952 19.453 0.725 0.465 0.451
6365.031 204.585 1.950 19.642 0.709 0.510 0.423
6366.052 204.641 1.927 19.734 0.689 0.526 0.394
6367.073 204.021 1.919 19.431 0.680 0.441 0.385
6368.094 205.592 1.939 19.479 0.680 0.548 0.387
6369.115 206.310 1.943 19.765 0.683 0.512 0.388
6370.135 206.571 1.939 19.769 0.682 0.482 0.386
6371.156 206.809 1.934 19.764 0.683 0.447 0.385
6372.177 207.761 1.941 19.778 0.685 0.484 0.387
6373.198 208.434 1.959 19.754 0.685 0.624 0.391
6374.219 208.542 1.947 19.854 0.685 0.603 0.391
6375.240 207.910 1.941 19.881 0.684 0.448 0.387
6376.261 207.881 1.944 19.839 0.685 0.394 0.384
6377.281 206.712 1.931 19.840 0.683 0.428 0.385
6378.302 205.398 1.918 19.638 0.682 0.516 0.390
6379.323 206.589 1.930 19.731 0.687 0.443 0.392
6380.344 207.980 1.952 19.882 0.689 0.401 0.389
6381.365 207.692 1.939 19.828 0.683 0.453 0.386
6382.386 206.053 1.921 19.814 0.681 0.429 0.384
6383.407 205.250 1.919 19.894 0.683 0.448 0.383
6384.427 204.401 1.913 19.835 0.684 0.472 0.385
6385.448 204.031 1.910 19.502 0.683 0.521 0.394
6386.469 204.872 1.919 19.660 0.688 0.583 0.401
6387.490 205.179 1.928 19.677 0.686 0.440 0.393
6388.511 204.884 1.927 19.673 0.681 0.415 0.385
6389.532 204.440 1.919 19.872 0.681 0.452 0.383
6390.553 204.570 1.923 19.754 0.680 0.470 0.382
6391.574 204.633 1.924 19.554 0.679 0.543 0.384
6392.594 203.992 1.912 19.347 0.674 0.581 0.384
6393.615 202.741 1.909 19.249 0.671 0.523 0.380
6394.636 202.909 1.915 19.390 0.674 0.456 0.378
6395.657 203.488 1.911 19.416 0.674 0.426 0.378
6396.678 202.921 1.907 19.448 0.674 0.507 0.381
6397.699 202.524 1.909 19.386 0.673 0.569 0.384
6398.720 201.156 1.904 19.363 0.673 0.549 0.382
6399.740 199.592 1.887 19.280 0.670 0.487 0.379
6400.761 198.643 1.883 19.259 0.668 0.430 0.375
6401.782 198.902 1.893 19.300 0.670 0.472 0.376
6402.803 199.356 1.888 19.204 0.671 0.511 0.380
6403.824 198.919 1.889 19.282 0.672 0.592 0.383
6404.845 197.716 1.884 19.296 0.671 0.567 0.381
6405.866 197.421 1.873 19.278 0.668 0.345 0.373
6406.886 196.290 1.862 19.198 0.667 0.394 0.373
6407.907 195.771 1.868 18.932 0.663 0.455 0.374
6408.928 195.135 1.869 18.894 0.664 0.525 0.377
6409.949 193.472 1.855 19.113 0.667 0.324 0.371
6410.970 192.148 1.846 18.802 0.660 0.268 0.367
6411.991 191.185 1.844 18.608 0.658 0.445 0.372
6413.012 191.248 1.854 18.691 0.662 0.477 0.375
6414.032 190.767 1.855 18.937 0.667 0.421 0.377
6415.053 189.691 1.837 18.707 0.662 0.352 0.372
6416.074 189.378 1.875 18.824 0.662 0.353 0.426
6417.095 188.617 1.918 18.810 0.736 0.439 0.529
6418.116 188.419 1.838 18.746 0.781 0.491 0.476
6419.137 186.917 1.825 18.371 0.657 0.356 0.370
6420.158 185.390 1.818 18.560 0.659 0.410 0.372
6421.178 183.025 1.801 18.469 0.658 0.479 0.374
6422.199 181.659 1.793 18.360 0.654 0.465 0.371
6423.220 180.756 1.791 18.135 0.651 0.366 0.365
6424.241 178.589 1.782 18.156 0.651 0.352 0.365
6425.262 176.043 1.769 17.930 0.661 0.262 0.360
6426.283 173.654 1.751 17.895 0.701 0.161 0.359
6427.304 173.063 1.745 17.915 0.729 0.269 0.361
6428.325 173.239 1.752 17.609 0.686 0.395 0.363
6429.345 172.343 1.743 17.589 0.641 0.443 0.365
6430.366 172.854 1.743 17.727 0.643 0.431 0.365
6431.387 171.850 1.741 17.759 0.642 0.313 0.358
6432.408 170.404 1.727 17.553 0.640 0.309 0.357
6433.429 169.719 1.734 17.346 0.635 0.428 0.362
6434.450 169.984 1.739 17.409 0.637 0.445 0.362
6435.471 167.215 1.723 17.331 0.635 0.373 0.359
6436.491 168.182 1.738 17.475 0.636 0.281 0.357
6437.512 168.254 1.772 17.394 0.637 0.490 0.363
6438.533 167.277 1.792 17.321 0.634 0.291 0.356
6439.554 167.627 1.728 17.339 0.637 0.233 0.356
6440.575 166.011 1.713 17.163 0.632 0.427 0.358
6441.596 165.498 1.713 17.233 0.634 0.349 0.357
6442.617 164.383 1.705 17.333 0.634 0.414 0.355
6443.637 162.703 1.703 17.096 0.629 0.298 0.353
6444.658 161.236 1.687 17.119 0.630 0.350 0.354
6445.679 161.636 1.707 16.873 0.627 0.299 0.352
6446.700 160.463 1.686 16.951 0.629 0.384 0.358
6447.721 159.098 1.678 17.168 0.632 0.424 0.355
6448.742 158.146 1.669 16.749 0.625 0.288 0.352
6449.763 156.879 1.665 16.727 0.625 0.493 0.357
6450.783 156.433 1.658 16.857 0.627 0.332 0.353
6451.804 155.615 1.663 16.751 0.627 0.361 0.355
6452.825 155.837 1.672 16.581 0.622 0.254 0.351
6453.846 154.242 1.643 16.666 0.624 0.421 0.354
6454.867 153.220 1.647 16.560 0.622 0.459 0.354
6455.888 152.397 1.637 16.665 0.623 0.489 0.355
6456.909 151.353 1.633 16.355 0.618 0.555 0.358
6457.930 152.085 1.650 16.539 0.625 0.381 0.356
6458.950 152.725 1.645 16.454 0.625 0.410 0.356
6459.971 150.301 1.631 16.479 0.622 0.471 0.355
6460.992 150.681 1.638 16.382 0.621 0.542 0.357
6462.013 149.987 1.633 16.272 0.623 0.509 0.363
6463.034 149.127 1.627 16.512 0.633 0.404 0.367
6464.055 148.144 1.627 16.244 0.630 0.475 0.374
6465.076 147.499 1.625 16.184 0.637 0.478 0.384
6466.096 146.087 1.610 16.095 0.632 0.456 0.382
6467.117 145.917 1.607 16.179 0.629 0.374 0.368
6468.138 145.710 1.601 16.119 0.618 0.384 0.352
6469.159 145.315 1.601 15.914 0.620 0.483 0.363
6470.180 143.981 1.599 15.770 0.627 0.533 0.381
6471.201 144.261 1.614 16.205 0.635 0.399 0.378
6472.222 143.538 1.603 15.903 0.622 0.470 0.365
6473.242 141.918 1.579 15.844 0.611 0.469 0.350
6474.263 141.697 1.577 15.832 0.608 0.430 0.348
6475.284 141.972 1.581 15.758 0.608 0.468 0.350
6476.305 141.977 1.581 15.532 0.605 0.393 0.349
6477.326 140.699 1.576 15.677 0.612 0.471 0.355
6478.347 139.010 1.564 15.769 0.612 0.557 0.357
6479.368 139.569 1.563 15.503 0.606 0.530 0.353
6480.388 139.461 1.568 15.788 0.609 0.405 0.347
6481.409 139.351 1.566 15.698 0.606 0.361 0.344
6482.430 138.636 1.555 15.388 0.601 0.431 0.345
6483.451 138.293 1.553 15.799 0.607 0.386 0.344
6484.472 137.650 1.552 15.481 0.602 0.470 0.344
6485.493 137.919 1.554 15.414 0.602 0.578 0.348
6486.514 136.963 1.544 15.365 0.600 0.497 0.344
6487.534 136.172 1.541 15.319 0.599 0.395 0.342
6488.555 134.961 1.537 15.316 0.597 0.369 0.340
6489.576 134.286 1.540 15.491 0.600 0.397 0.340
6490.597 134.735 1.549 15.644 0.605 0.396 0.342
6491.618 134.757 1.541 15.610 0.604 0.417 0.343
6492.639 134.302 1.535 15.381 0.600 0.494 0.345
6493.660 133.697 1.531 15.399 0.600 0.388 0.342
6494.681 132.684 1.523 15.209 0.596 0.391 0.339
6495.701 132.938 1.529 15.283 0.598 0.498 0.345
6496.722 132.413 1.527 15.287 0.606 0.573 0.361
6497.743 131.578 1.536 15.165 0.634 0.235 0.393
6498.764 132.463 1.547 15.306 0.645 0.399 0.410
6499.785 132.680 1.540 15.056 0.626 0.480 0.388
6500.806 132.570 1.528 15.217 0.604 0.430 0.352
6501.827 131.824 1.520 15.242 0.598 0.287 0.338
6502.847 131.141 1.520 15.223 0.599 0.473 0.345
6503.868 130.396 1.519 15.031 0.605 0.365 0.355
6504.889 130.523 1.518 15.132 0.611 0.343 0.362
6505.910 130.862 1.520 15.110 0.606 0.485 0.360
6506.931 130.646 1.519 15.233 0.601 0.534 0.349
6507.952 130.139 1.518 15.206 0.599 0.534 0.346
6508.973 129.598 1.512 15.112 0.596 0.464 0.343
6509.993 129.093 1.506 14.993 0.594 0.323 0.338
6511.014 128.750 1.501 15.017 0.596 0.404 0.342
6512.035 128.550 1.499 14.983 0.596 0.523 0.347
6513.056 128.442 1.504 14.810 0.597 0.516 0.351
6514.077 128.257 1.503 14.882 0.599 0.506 0.352
6515.098 127.466 1.498 14.915 0.600 0.475 0.350
6516.119 127.211 1.496 14.903 0.599 0.482 0.350
6517.139 126.959 1.495 14.892 0.599 0.490 0.350
6518.160 126.700 1.493 14.877 0.599 0.495 0.349
6519.181 126.437 1.492 14.860 0.598 0.498 0.349
6520.202 126.172 1.491 14.841 0.598 0.501 0.349
6521.223 125.911 1.489 14.826 0.597 0.506 0.349
6522.244 125.654 1.488 14.812 0.597 0.511 0.349
6523.265 125.393 1.486 14.797 0.597 0.516 0.349
6524.286 125.135 1.485 14.783 0.596 0.522 0.349
6525.306 124.874 1.484 14.768 0.596 0.526 0.349
6526.327 124.616 1.482 14.754 0.596 0.532 0.349
6527.348 124.357 1.481 14.739 0.595 0.538 0.349
6528.369 124.096 1.479 14.724 0.595 0.542 0.349
6529.390 123.839 1.478 14.711 0.595 0.549 0.348
6530.411 123.580 1.477 14.696 0.594 0.554 0.348
6531.432 123.321 1.475 14.682 0.594 0.559 0.348
6532.452 123.059 1.474 14.666 0.593 0.564 0.348
6533.473 122.802 1.472 14.653 0.593 0.571 0.348
6534.494 122.545 1.471 14.640 0.593 0.577 0.348
6535.515 122.285 1.470 14.625 0.592 0.582 0.348
6536.536 122.024 1.468 14.610 0.592 0.587 0.348
6537.557 121.762 1.467 14.594 0.592 0.592 0.348
6538.578 121.493 1.465 14.573 0.591 0.593 0.347
6539.598 121.234 1.464 14.559 0.591 0.599 0.347
6540.619 120.966 1.462 14.540 0.590 0.601 0.347
6541.640 120.705 1.461 14.525 0.590 0.606 0.347
6542.661 120.444 1.459 14.510 0.590 0.612 0.347
6543.682 120.189 1.458 14.499 0.589 0.619 0.347
6544.703 119.925 1.457 14.482 0.589 0.624 0.347
6545.724 119.662 1.455 14.466 0.588 0.628 0.347
6546.744 119.396 1.454 14.448 0.588 0.631 0.347
6547.765 119.134 1.452 14.432 0.588 0.636 0.347
6548.786 118.868 1.451 14.414 0.587 0.639 0.346
6549.807 118.604 1.449 14.397 0.587 0.644 0.346
6550.828 118.337 1.448 14.379 0.587 0.647 0.346
6551.849 118.076 1.446 14.364 0.586 0.652 0.346
6552.870 117.812 1.445 14.348 0.586 0.656 0.346
6553.891 117.554 1.443 14.335 0.585 0.664 0.346
6554.911 117.288 1.442 14.318 0.585 0.667 0.346
6555.932 117.018 1.440 14.297 0.585 0.669 0.346
6556.953 116.755 1.439 14.282 0.584 0.674 0.345
6557.974 116.490 1.437 14.265 0.584 0.678 0.345
6558.995 116.222 1.436 14.246 0.583 0.681 0.345
6560.016 115.959 1.434 14.231 0.583 0.686 0.345
6561.037 115.693 1.433 14.214 0.583 0.690 0.345
6562.057 115.427 1.431 14.197 0.582 0.694 0.345
6563.078 115.162 1.430 14.180 0.582 0.698 0.345
6564.099 114.896 1.428 14.162 0.581 0.702 0.345
6565.120 114.631 1.427 14.146 0.581 0.707 0.345
6566.141 114.358 1.425 14.125 0.581 0.708 0.344
6567.162 114.048 1.424 14.080 0.580 0.690 0.344
6568.183 113.557 1.432 13.958 0.586 0.519 0.350
6569.203 114.142 1.446 13.996 0.589 0.651 0.356
6570.224 114.012 1.436 13.725 0.579 0.664 0.346
6571.245 114.414 1.437 14.016 0.578 0.556 0.337
6572.266 113.874 1.435 13.799 0.576 0.622 0.340
6573.287 113.074 1.442 13.747 0.575 0.743 0.342
6574.308 113.354 1.478 13.913 0.576 0.566 0.336
6575.329 113.108 1.444 13.783 0.578 0.513 0.341
6576.349 112.865 1.439 14.021 0.603 0.523 0.374
6577.370 112.938 1.447 13.996 0.609 0.474 0.382
6578.391 112.315 1.427 13.924 0.598 0.613 0.371
6579.412 112.794 1.414 13.825 0.577 0.584 0.341
6580.433 112.143 1.410 13.639 0.572 0.601 0.339
6581.454 112.232 1.411 13.692 0.581 0.572 0.349
6582.475 112.063 1.417 13.577 0.585 0.472 0.357
6583.495 112.360 1.420 13.685 0.587 0.579 0.359
6584.516 112.214 1.416 13.857 0.580 0.651 0.346
6585.537 112.134 1.409 13.800 0.574 0.642 0.337
6586.558 111.638 1.396 13.641 0.572 0.513 0.332
6587.579 112.282 1.399 13.821 0.574 0.579 0.333
6588.600 112.537 1.405 14.009 0.577 0.524 0.332
6589.621 112.245 1.403 13.944 0.577 0.529 0.334
6590.642 111.954 1.402 13.775 0.574 0.487 0.332
6591.662 112.089 1.402 13.665 0.573 0.537 0.333
6592.683 111.772 1.399 13.683 0.571 0.527 0.332
6593.704 111.476 1.399 13.552 0.568 0.452 0.328
6594.725 111.547 1.402 13.549 0.571 0.436 0.331
6595.746 111.796 1.406 13.462 0.574 0.393 0.337
6596.767 111.214 1.401 13.737 0.578 0.351 0.337
6597.788 110.894 1.404 13.702 0.574 0.395 0.334
6598.808 111.213 1.411 13.764 0.571 0.411 0.329
6599.829 111.206 1.408 13.597 0.568 0.435 0.330
6600.850 110.943 1.402 13.566 0.568 0.351 0.327
6601.871 110.639 1.398 13.687 0.571 0.341 0.329
6602.892 111.226 1.413 13.714 0.584 0.277 0.344
6603.913 112.082 1.426 14.032 0.595 0.368 0.358
6604.934 111.776 1.423 13.838 0.591 0.378 0.363
6605.954 111.817 1.415 13.834 0.580 0.426 0.360
6606.975 111.688 1.410 13.906 0.575 0.394 0.347
6607.996 111.294 1.404 13.690 0.573 0.421 0.331
6609.017 111.214 1.411 13.605 0.572 0.518 0.335
6610.038 110.665 1.409 13.650 0.573 0.445 0.332
6611.059 110.466 1.399 13.670 0.573 0.393 0.330
6612.080 110.432 1.398 13.746 0.574 0.411 0.331
6613.100 110.049 1.394 13.501 0.569 0.553 0.333
6614.121 110.474 1.397 13.390 0.567 0.575 0.335
6615.142 110.591 1.398 13.487 0.568 0.520 0.334
6616.163 110.735 1.400 13.480 0.568 0.496 0.333
6617.184 110.259 1.396 13.582 0.569 0.399 0.327
6618.205 110.481 1.395 13.605 0.571 0.468 0.330
6619.226 110.489 1.394 13.466 0.569 0.531 0.333
6620.247 110.712 1.402 13.487 0.570 0.465 0.331
6621.267 110.121 1.399 13.597 0.571 0.530 0.333
6622.288 109.709 1.386 13.612 0.570 0.638 0.335
6623.309 110.247 1.394 13.739 0.573 0.635 0.335
6624.330 110.873 1.403 13.853 0.577 0.608 0.336
6625.351 111.152 1.409 13.781 0.575 0.584 0.334
6626.372 110.159 1.395 13.712 0.576 0.657 0.337
6627.393 109.911 1.391 13.715 0.579 0.620 0.341
6628.413 110.110 1.394 13.588 0.578 0.583 0.339
6629.434 110.114 1.391 13.519 0.585 0.609 0.335
6630.455 110.008 1.387 13.561 0.591 0.558 0.331
6631.476 110.473 1.395 13.634 0.592 0.549 0.331
6632.497 110.567 1.401 13.544 0.581 0.621 0.337
6633.518 110.082 1.395 13.236 0.582 0.739 0.345
6634.539 109.464 1.382 12.722 0.574 0.670 0.342
6635.559 109.870 1.393 12.623 0.572 0.579 0.335
6636.580 110.071 1.387 13.118 0.574 0.599 0.333
6637.601 109.597 1.379 13.506 0.573 0.740 0.334
6638.622 109.853 1.385 13.742 0.569 0.706 0.333
6639.643 110.518 1.382 13.790 0.566 0.623 0.331
6640.664 110.215 1.381 13.413 0.561 0.611 0.332
6641.685 110.211 1.385 13.491 0.562 0.563 0.328
6642.705 110.379 1.391 13.188 0.557 0.637 0.330
6643.726 110.451 1.387 13.509 0.564 0.461 0.326
6644.747 111.587 1.388 13.508 0.565 0.568 0.330
6645.768 110.450 1.381 13.370 0.561 0.534 0.327
6646.789 110.223 1.382 13.413 0.560 0.606 0.329
6647.810 110.575 1.385 13.652 0.564 0.575 0.329
6648.831 110.385 1.390 13.412 0.560 0.371 0.321
6649.851 110.677 1.385 13.409 0.561 0.503 0.327
6650.872 110.078 1.380 13.340 0.560 0.603 0.331
6651.893 110.448 1.387 13.319 0.560 0.510 0.326
6652.914 110.509 1.388 13.316 0.559 0.450 0.323
6653.935 110.758 1.381 13.368 0.560 0.445 0.326
6654.956 111.066 1.387 13.516 0.561 0.169 0.316
6655.977 110.331 1.385 13.335 0.560 0.477 0.324
6656.998 110.474 1.389 13.298 0.559 0.587 0.328
6658.018 110.363 1.382 13.278 0.559 0.328 0.322
6659.039 109.727 1.374 13.346 0.559 0.312 0.319
6660.060 110.370 1.383 13.460 0.563 0.339 0.323
6661.081 110.754 1.386 13.591 0.564 0.265 0.321
6662.102 110.398 1.382 13.205 0.557 0.350 0.321
6663.123 110.132 1.381 13.512 0.562 0.317 0.321
6664.144 110.715 1.379 13.319 0.558 0.378 0.320
6665.164 110.409 1.384 13.316 0.557 0.233 0.317
6666.185 110.239 1.384 13.439 0.562 0.312 0.320
6667.206 109.319 1.386 13.377 0.562 0.347 0.325
6668.227 108.901 1.377 12.922 0.555 0.373 0.325
6669.248 109.637 1.374 12.061 0.539 0.492 0.324
6670.269 110.609 1.383 12.020 0.538 0.719 0.331
6671.290 110.226 1.379 12.873 0.552 0.558 0.325
6672.310 110.986 1.382 13.217 0.556 0.537 0.325
6673.331 111.169 1.383 13.233 0.556 0.538 0.326
6674.352 110.881 1.380 13.547 0.561 0.473 0.323
6675.373 110.626 1.381 13.447 0.560 0.742 0.332
6676.394 111.088 1.382 13.480 0.560 0.568 0.328
6677.415 110.364 1.377 13.552 0.560 0.570 0.327
6678.436 110.955 1.382 13.533 0.560 0.667 0.330
6679.456 111.097 1.382 13.474 0.559 0.716 0.332
6680.477 110.987 1.380 13.490 0.560 0.697 0.349
6681.498 110.918 1.383 13.334 0.559 0.839 0.357
6682.519 111.221 1.387 13.413 0.562 0.776 0.344
6683.540 111.175 1.387 13.490 0.565 0.586 0.330
6684.561 110.931 1.383 13.780 0.599 0.662 0.331
6685.582 110.976 1.380 13.588 0.666 0.741 0.333
6686.603 110.640 1.378 13.354 0.646 0.683 0.330
6687.623 110.109 1.374 13.307 0.609 0.667 0.330
6688.644 110.786 1.379 13.330 0.591 0.775 0.333
6689.665 111.073 1.381 13.404 0.581 0.730 0.331
6690.686 110.701 1.383 13.418 0.572 0.744 0.331
6691.707 110.503 1.381 13.554 0.568 0.793 0.334
6692.728 110.309 1.379 13.631 0.565 0.719 0.332
6693.749 110.363 1.381 13.503 0.560 0.723 0.332
6694.769 110.433 1.379 13.352 0.557 0.802 0.332
6695.790 110.389 1.379 13.387 0.558 0.889 0.335
6696.811 110.239 1.377 13.390 0.559 0.815 0.333
6697.832 110.314 1.374 13.363 0.559 0.715 0.332
6698.853 110.188 1.378 13.117 0.555 0.703 0.331
6699.874 110.271 1.377 13.287 0.557 0.799 0.333
6700.895 110.757 1.376 13.431 0.558 0.703 0.330
6701.915 111.194 1.384 13.597 0.562 0.682 0.331
6702.936 110.801 1.382 13.625 0.563 0.821 0.335
6703.957 110.594 1.379 13.535 0.561 0.795 0.334
6704.978 110.490 1.376 13.524 0.561 0.740 0.332
6705.999 110.277 1.375 13.519 0.562 0.844 0.336
6707.020 109.939 1.372 13.498 0.560 0.841 0.334
6708.041 110.351 1.378 13.502 0.560 0.800 0.333
6709.061 109.908 1.374 13.492 0.560 0.839 0.334
6710.082 110.411 1.378 13.558 0.561 0.766 0.333
6711.103 110.442 1.377 13.351 0.557 0.785 0.332
6712.124 110.221 1.376 13.217 0.555 0.858 0.334
6713.145 109.366 1.365 13.309 0.555 0.734 0.330
6714.166 109.265 1.369 13.344 0.561 0.766 0.337
6715.187 109.220 1.370 13.247 0.564 0.888 0.348
6716.208 109.028 1.369 13.195 0.563 0.883 0.347
6717.228 109.096 1.367 13.236 0.559 0.798 0.337
6718.249 109.120 1.366 13.257 0.554 0.751 0.329
6719.270 109.308 1.368 13.289 0.556 0.624 0.327
6720.291 109.932 1.372 13.260 0.557 0.709 0.330
6721.312 109.406 1.371 13.353 0.557 0.751 0.329
6722.333 109.209 1.369 13.338 0.556 0.872 0.332
6723.354 108.719 1.362 13.298 0.555 0.850 0.332
6724.374 108.552 1.360 13.315 0.554 0.781 0.329
6725.395 108.580 1.360 13.306 0.552 0.680 0.325
6726.416 109.252 1.367 13.275 0.554 0.887 0.333
6727.437 109.699 1.372 13.480 0.559 0.709 0.329
6728.458 109.003 1.364 13.399 0.558 0.633 0.330
6729.479 108.916 1.366 13.461 0.562 0.785 0.338
6730.500 108.320 1.359 13.085 0.556 0.791 0.339
6731.520 107.954 1.351 13.188 0.554 0.781 0.332
6732.541 107.832 1.353 12.918 0.547 0.790 0.329
6733.562 108.723 1.363 13.125 0.550 0.872 0.329
6734.583 108.491 1.366 13.225 0.553 0.928 0.332
6735.604 109.318 1.368 13.099 0.550 0.697 0.326
6736.625 108.850 1.369 13.146 0.551 0.842 0.331
6737.646 109.382 1.374 13.319 0.555 0.867 0.331
6738.666 109.199 1.364 13.218 0.552 0.911 0.332
6739.687 108.324 1.360 13.151 0.550 0.925 0.333
6740.708 108.800 1.356 12.977 0.548 0.726 0.327
6741.729 108.682 1.365 13.105 0.551 0.851 0.331
6742.750 108.872 1.363 13.226 0.554 0.844 0.332
6743.771 108.968 1.360 13.281 0.555 0.744 0.330
6744.792 108.782 1.366 13.274 0.556 0.824 0.333
6745.812 108.749 1.363 13.144 0.556 0.656 0.325
6746.833 108.433 1.359 13.396 0.569 0.813 0.328
6747.854 109.438 1.361 13.193 0.554 0.841 0.329
6748.875 109.111 1.362 13.200 0.551 0.806 0.328
6749.896 108.607 1.366 13.070 0.550 0.803 0.330
6750.917 108.453 1.360 12.922 0.545 0.838 0.328
6751.938 107.490 1.346 13.200 0.548 0.775 0.326
6752.959 108.417 1.360 13.211 0.551 0.828 0.328
6753.979 109.445 1.366 13.068 0.551 0.913 0.332
6755.000 108.421 1.357 13.295 0.553 0.777 0.326
6756.021 108.274 1.349 13.118 0.548 0.840 0.328
6757.042 107.167 1.344 13.098 0.545 0.816 0.326
6758.063 107.646 1.346 12.913 0.543 0.782 0.325
6759.084 108.344 1.353 12.804 0.544 0.720 0.326
6760.105 107.778 1.351 13.022 0.547 0.772 0.325
6761.125 107.971 1.352 13.287 0.554 0.804 0.329
6762.146 107.914 1.353 13.161 0.549 0.776 0.328
6763.167 107.207 1.341 13.108 0.547 0.751 0.324
6764.188 108.052 1.352 13.035 0.549 0.755 0.326
6765.209 108.086 1.355 13.169 0.549 0.667 0.322
6766.230 107.511 1.347 13.100 0.546 0.747 0.324
6767.251 108.496 1.356 13.314 0.554 0.809 0.329
6768.271 107.421 1.345 13.041 0.548 0.706 0.323
6769.292 108.030 1.354 13.346 0.554 0.770 0.328
6770.313 107.956 1.349 13.394 0.553 0.912 0.331
6771.334 107.210 1.345 13.021 0.546 0.908 0.328
6772.355 107.099 1.345 12.818 0.543 0.857 0.326
6773.376 108.071 1.356 13.062 0.548 0.827 0.329
6774.397 108.097 1.362 13.189 0.551 0.899 0.332
6775.417 107.111 1.350 12.984 0.543 0.867 0.326
6776.438 107.161 1.361 13.149 0.548 0.782 0.324
6777.459 107.707 1.369 13.108 0.549 0.841 0.328
6778.480 107.850 1.374 13.037 0.547 0.839 0.327
6779.501 108.018 1.378 13.173 0.548 0.759 0.325
6780.522 108.392 1.372 13.233 0.550 0.853 0.328
6781.543 107.522 1.354 13.123 0.547 0.812 0.326
6782.564 107.763 1.353 13.174 0.549 0.798 0.327
6783.584 107.543 1.348 13.085 0.546 0.839 0.328
6784.605 107.596 1.345 12.911 0.543 0.798 0.326
6785.626 107.686 1.345 12.975 0.544 0.832 0.325
6786.647 107.209 1.339 12.973 0.543 0.901 0.327
6787.668 107.950 1.345 13.100 0.546 0.833 0.327
6788.689 107.662 1.343 13.090 0.546 0.842 0.327
6789.710 107.631 1.341 13.161 0.547 0.924 0.330
6790.730 107.327 1.337 13.114 0.544 0.858 0.326
6791.751 108.261 1.349 13.043 0.545 0.815 0.326
6792.772 108.053 1.347 13.021 0.544 0.756 0.323
6793.793 108.304 1.347 13.102 0.545 0.724 0.323
6794.814 107.670 1.336 13.008 0.541 0.732 0.321
6795.835 108.360 1.344 12.918 0.541 0.737 0.322
6796.856 109.194 1.356 13.046 0.544 0.741 0.323
6797.876 108.634 1.351 12.980 0.544 0.944 0.328
6798.897 107.722 1.341 12.920 0.542 0.875 0.325
6799.918 108.595 1.351 13.048 0.545 0.907 0.326
6800.939 108.740 1.350 13.244 0.547 0.873 0.326
6801.960 107.683 1.340 13.002 0.541 0.835 0.324
6802.981 107.681 1.341 13.083 0.541 0.836 0.324
6804.002 108.196 1.344 13.044 0.541 0.883 0.324
6805.022 107.855 1.350 12.978 0.541 0.810 0.323
6806.043 107.804 1.377 13.138 0.544 0.780 0.323
6807.064 108.207 1.375 12.982 0.541 0.848 0.323
6808.085 107.426 1.361 12.801 0.537 0.896 0.325
6809.106 106.823 1.342 12.968 0.540 0.811 0.327
6810.127 107.638 1.338 12.829 0.548 0.700 0.368
6811.148 107.552 1.335 13.142 0.580 0.759 0.482
6812.168 107.615 1.335 13.117 0.629 0.813 0.362
6813.189 107.809 1.336 13.124 0.678 0.759 0.323
6814.210 107.626 1.332 13.148 0.672 0.895 0.326
6815.231 108.402 1.341 13.172 0.560 0.703 0.317
6816.252 108.260 1.337 12.890 0.540 0.729 0.319
6817.273 108.345 1.342 12.841 0.538 0.807 0.322
6818.294 108.651 1.347 13.119 0.542 0.805 0.323
6819.315 107.883 1.331 13.176 0.542 0.717 0.319
6820.335 107.661 1.327 13.011 0.537 0.775 0.318
6821.356 107.518 1.334 12.829 0.536 0.724 0.319
6822.377 107.892 1.334 13.057 0.541 0.650 0.316
6823.398 107.884 1.338 12.991 0.541 0.690 0.319
6824.419 108.783 1.338 12.789 0.536 0.729 0.317
6825.440 108.020 1.336 12.990 0.541 0.651 0.319
6826.461 107.224 1.333 12.959 0.553 0.721 0.341
6827.481 107.885 1.354 12.730 0.566 0.773 0.366
6828.502 108.459 1.368 12.946 0.595 0.668 0.397
6829.523 108.537 1.371 12.990 0.592 0.783 0.397
6830.544 107.844 1.352 12.874 0.572 0.801 0.374
6831.565 107.899 1.342 12.801 0.547 0.649 0.333
6832.586 108.201 1.352 13.180 0.564 0.792 0.353
6833.607 108.975 1.376 13.015 0.594 0.770 0.398
6834.627 108.541 1.371 12.980 0.594 0.720 0.398
6835.648 108.452 1.359 13.001 0.571 0.756 0.364
6836.669 107.917 1.337 13.012 0.542 0.807 0.327
6837.690 108.380 1.336 12.933 0.539 0.750 0.321
6838.711 107.962 1.337 13.025 0.540 0.676 0.320
6839.732 108.219 1.341 13.179 0.546 0.643 0.322
6840.753 107.680 1.340 13.153 0.553 0.754 0.337
6841.773 107.995 1.341 12.921 0.553 0.870 0.344
6842.794 108.559 1.341 12.915 0.549 0.812 0.337
6843.815 108.791 1.341 13.057 0.543 0.813 0.326
6844.836 108.164 1.331 13.022 0.539 0.833 0.321
6845.857 108.692 1.338 13.137 0.542 0.793 0.321
6846.878 108.326 1.338 13.007 0.539 0.810 0.321
6847.899 109.210 1.342 13.059 0.541 0.779 0.320
6848.920 108.579 1.335 13.030 0.539 0.761 0.320
6849.940 108.112 1.329 12.985 0.539 0.799 0.321
6850.961 108.652 1.336 12.915 0.539 0.787 0.322
6851.982 108.964 1.345 13.032 0.540 0.778 0.321
6853.003 108.527 1.338 13.089 0.538 0.788 0.319
6854.024 108.752 1.335 12.978 0.536 0.888 0.323
6855.045 109.059 1.338 12.948 0.537 0.777 0.320
6856.066 108.445 1.329 12.946 0.536 0.774 0.318
6857.086 108.463 1.331 13.069 0.537 0.799 0.318
6858.107 108.256 1.332 13.096 0.538 0.740 0.316
6859.128 107.778 1.328 12.889 0.536 0.882 0.321
6860.149 108.462 1.336 13.121 0.541 0.959 0.325
6861.170 108.669 1.337 13.144 0.547 0.913 0.333
6862.191 108.617 1.355 13.051 0.580 1.044 0.388
6863.212 109.180 1.391 12.965 0.627 0.862 0.450
6864.232 109.357 1.396 13.113 0.637 0.786 0.458
6865.253 108.640 1.365 13.161 0.594 0.990 0.401
6866.274 103.950 1.324 12.425 0.544 0.722 0.335
6867.295 101.129 1.377 12.238 0.570 0.760 0.351
6868.316 104.985 1.518 12.668 0.634 0.785 0.398
6869.337 111.421 1.627 13.341 0.679 0.896 0.436
6870.358 113.963 1.646 13.555 0.682 0.962 0.444
6871.378 112.842 1.619 13.281 0.662 0.869 0.429
6872.399 111.704 1.568 13.270 0.640 0.884 0.405
6873.420 111.636 1.521 13.307 0.623 0.703 0.379
6874.441 111.632 1.505 13.288 0.614 0.753 0.373
6875.462 111.636 1.485 13.418 0.607 0.711 0.365
6876.483 112.049 1.474 13.332 0.599 0.732 0.360
6877.504 112.059 1.455 13.269 0.590 0.936 0.360
6878.525 111.593 1.439 13.337 0.586 0.858 0.355
6879.545 111.788 1.422 13.308 0.578 0.743 0.349
6880.566 112.730 1.404 13.436 0.575 0.712 0.349
6881.587 112.536 1.381 13.175 0.560 0.654 0.340
6882.608 110.225 1.358 13.111 0.550 0.604 0.326
6883.629 109.224 1.356 13.192 0.551 0.767 0.326
6884.650 109.437 1.376 12.829 0.552 0.729 0.331
6885.671 109.379 1.392 12.772 0.560 0.810 0.340
6886.691 109.399 1.404 12.734 0.565 0.723 0.343
6887.712 111.048 1.425 13.094 0.581 0.695 0.357
6888.733 110.256 1.427 12.964 0.594 0.609 0.376
6889.754 110.656 1.436 13.067 0.601 0.789 0.382
6890.775 112.887 1.440 13.403 0.590 0.763 0.365
6891.796 111.409 1.413 13.293 0.571 0.690 0.339
6892.817 109.612 1.416 13.119 0.574 0.651 0.343
6893.837 114.177 1.451 13.669 0.589 0.731 0.354
6894.858 114.040 1.429 13.773 0.580 0.807 0.346
6895.879 109.806 1.398 13.059 0.565 0.780 0.338
6896.900 110.413 1.415 13.216 0.574 0.773 0.343
6897.921 114.814 1.421 13.698 0.575 0.793 0.341
6898.942 112.653 1.396 13.451 0.566 0.735 0.339
6899.963 109.500 1.400 12.875 0.585 0.862 0.378
6900.983 112.589 1.439 13.098 0.601 0.693 0.388
6902.004 115.858 1.433 13.583 0.588 0.700 0.366
6903.025 112.683 1.379 13.472 0.559 0.823 0.333
6904.046 109.629 1.373 12.727 0.547 0.789 0.329
6905.067 113.009 1.418 13.147 0.565 0.744 0.337
6906.088 116.214 1.422 13.571 0.566 0.914 0.339
6907.109 114.041 1.379 13.440 0.551 0.757 0.324
6908.129 110.726 1.366 13.327 0.551 0.715 0.324
6909.150 113.148 1.403 13.275 0.563 0.824 0.338
6910.171 115.524 1.412 13.715 0.568 0.862 0.339
6911.192 115.104 1.393 13.921 0.573 0.826 0.349
6912.213 112.102 1.378 13.318 0.576 0.809 0.369
6913.234 111.282 1.392 13.231 0.582 0.706 0.371
6914.255 113.725 1.403 13.212 0.564 0.831 0.346
6915.276 115.200 1.391 13.342 0.550 0.942 0.330
6916.296 113.736 1.360 13.268 0.541 0.704 0.317
6917.317 111.431 1.345 12.899 0.534 0.678 0.316
6918.338 112.364 1.370 12.990 0.543 0.870 0.326
6919.359 114.372 1.388 13.362 0.552 0.873 0.331
6920.380 113.765 1.367 13.428 0.546 0.790 0.323
6921.401 113.126 1.362 13.455 0.559 0.901 0.348
6922.422 112.657 1.385 13.180 0.594 0.886 0.401
6923.442 113.359 1.405 13.293 0.610 0.832 0.416
6924.463 114.705 1.405 13.471 0.587 0.756 0.377
6925.484 115.381 1.382 13.661 0.555 0.865 0.333
6926.505 114.468 1.356 13.375 0.539 0.777 0.318
6927.526 112.866 1.338 13.196 0.534 0.753 0.315
6928.547 113.201 1.350 13.188 0.537 0.748 0.317
6929.568 114.757 1.373 13.366 0.544 0.699 0.318
6930.588 115.032 1.374 13.406 0.544 0.788 0.320
6931.609 113.983 1.354 13.180 0.534 0.845 0.316
6932.630 113.384 1.341 13.016 0.528 0.850 0.316
6933.651 113.513 1.347 12.994 0.531 0.796 0.324
6934.672 114.487 1.358 13.285 0.538 0.781 0.327
6935.693 114.195 1.354 13.313 0.536 0.868 0.329
6936.714 114.383 1.355 13.357 0.537 0.847 0.317
6937.734 114.313 1.357 13.365 0.545 0.751 0.325
6938.755 114.583 1.366 13.271 0.559 0.777 0.348
6939.776 114.799 1.373 13.331 0.566 0.776 0.356
6940.797 115.012 1.370 13.347 0.555 0.803 0.340
6941.818 114.535 1.354 13.153 0.535 0.793 0.318
6942.839 114.006 1.348 13.205 0.531 0.798 0.312
6943.860 114.254 1.347 13.248 0.533 0.765 0.311
6944.881 114.317 1.347 13.226 0.532 0.838 0.312
6945.901 114.065 1.346 13.236 0.532 0.797 0.313
6946.922 114.683 1.359 13.241 0.545 0.799 0.333
6947.943 115.351 1.388 13.365 0.585 0.728 0.382
6948.964 115.528 1.399 13.469 0.606 0.847 0.414
6949.985 115.101 1.377 13.432 0.585 0.822 0.387
6951.006 115.166 1.359 13.313 0.548 0.748 0.335
6952.027 115.446 1.355 13.478 0.538 0.805 0.318
6953.047 114.548 1.345 13.492 0.534 0.771 0.312
6954.068 114.805 1.354 13.268 0.531 0.794 0.313
6955.089 114.931 1.348 13.129 0.530 0.843 0.314
6956.110 115.884 1.357 13.185 0.533 0.858 0.317
6957.131 115.440 1.359 13.353 0.536 0.763 0.313
6958.152 115.174 1.349 13.366 0.535 0.701 0.311
6959.173 114.687 1.349 13.380 0.532 0.806 0.311
6960.193 114.759 1.347 13.184 0.529 0.783 0.311
6961.214 115.166 1.348 13.304 0.532 0.825 0.313
6962.235 115.126 1.348 13.413 0.534 0.758 0.312
6963.256 115.248 1.349 13.440 0.534 0.731 0.310
6964.277 114.655 1.344 13.343 0.531 0.603 0.306
6965.298 113.866 1.337 13.383 0.532 0.675 0.316
6966.319 114.405 1.343 13.563 0.542 0.727 0.353
6967.339 114.396 1.346 13.600 0.598 0.692 0.317
6968.360 114.414 1.343 13.437 0.623 0.754 0.321
6969.381 113.818 1.343 13.275 0.560 0.608 0.331
6970.402 113.514 1.342 13.201 0.545 0.878 0.336
6971.423 113.595 1.339 13.132 0.533 0.813 0.320
6972.444 113.029 1.327 13.080 0.524 0.741 0.307
6973.465 114.169 1.338 13.204 0.527 0.691 0.307
6974.485 113.378 1.329 13.075 0.524 0.766 0.307
6975.506 112.929 1.325 13.244 0.528 0.688 0.306
6976.527 113.415 1.339 13.158 0.547 0.780 0.322
6977.548 113.034 1.364 13.117 0.672 0.656 0.357
6978.569 113.635 1.362 13.175 0.725 0.867 0.371
6979.590 112.991 1.340 13.256 0.576 0.786 0.346
6980.611 113.202 1.328 13.408 0.534 0.790 0.314
6981.632 112.495 1.322 13.435 0.529 0.655 0.304
6982.652 113.026 1.328 13.081 0.524 0.817 0.308
6983.673 112.940 1.328 13.275 0.527 0.798 0.308
6984.694 112.639 1.325 13.287 0.526 0.866 0.309
6985.715 111.710 1.319 12.995 0.522 0.895 0.310
6986.736 112.287 1.323 12.984 0.523 0.802 0.309
6987.757 111.765 1.317 12.947 0.521 0.903 0.310
6988.778 111.970 1.318 13.143 0.524 0.856 0.308
6989.798 112.643 1.327 13.057 0.524 0.708 0.305
6990.819 113.406 1.334 13.128 0.526 0.781 0.307
6991.840 112.057 1.318 13.050 0.522 0.789 0.305
6992.861 111.692 1.317 13.022 0.522 0.704 0.303
6993.882 111.710 1.315 12.999 0.521 0.737 0.303
6994.903 112.697 1.325 13.103 0.524 0.695 0.305
6995.924 112.319 1.320 13.091 0.523 0.715 0.305
6996.944 111.903 1.316 13.245 0.525 0.646 0.303
6997.965 111.064 1.308 13.118 0.522 0.800 0.305
6998.986 112.223 1.324 13.048 0.525 0.892 0.311
7000.007 112.673 1.330 13.208 0.527 0.776 0.308
7001.028 112.717 1.329 13.175 0.526 0.686 0.305
7002.049 110.700 1.306 12.855 0.519 0.745 0.306
7003.070 110.780 1.311 13.032 0.527 0.784 0.315
7004.090 112.160 1.331 13.263 0.537 0.678 0.319
7005.111 112.470 1.337 13.236 0.533 0.676 0.313
7006.132 111.435 1.320 13.144 0.523 0.706 0.303
7007.153 111.295 1.314 13.114 0.522 0.711 0.301
7008.174 111.027 1.313 13.053 0.521 0.720 0.302
7009.195 110.375 1.309 12.956 0.521 0.793 0.307
7010.216 110.704 1.317 12.935 0.531 0.817 0.322
7011.237 110.426 1.313 12.865 0.535 0.843 0.332
7012.257 111.151 1.321 12.785 0.531 0.836 0.327
7013.278 111.312 1.318 12.985 0.525 0.765 0.311
7014.299 110.874 1.308 12.979 0.518 0.765 0.300
7015.320 110.548 1.307 12.876 0.516 0.843 0.302
7016.341 110.534 1.311 12.880 0.517 0.792 0.303
7017.362 110.339 1.308 12.753 0.515 0.763 0.302
7018.383 110.069 1.305 12.869 0.516 0.823 0.303
7019.403 110.015 1.300 12.805 0.514 0.840 0.302
7020.424 110.282 1.302 12.721 0.515 0.687 0.298
7021.445 109.955 1.300 12.721 0.513 0.759 0.300
7022.466 110.077 1.301 12.939 0.516 0.739 0.300
7023.487 109.262 1.296 12.832 0.514 0.807 0.301
7024.508 109.149 1.297 12.902 0.516 0.764 0.301
7025.529 109.656 1.297 12.860 0.515 0.774 0.300
7026.549 109.673 1.298 12.899 0.517 0.971 0.306
7027.570 108.726 1.293 12.846 0.516 0.827 0.303
7028.591 108.893 1.299 12.782 0.517 0.808 0.304
7029.612 109.948 1.306 12.875 0.518 0.724 0.301
7030.633 109.897 1.304 12.977 0.519 0.809 0.304
7031.654 108.683 1.291 12.852 0.514 0.820 0.301
7032.675 109.425 1.295 12.827 0.516 0.806 0.308
7033.695 108.820 1.297 12.845 0.523 0.957 0.423
7034.716 109.093 1.308 13.068 0.522 0.943 0.359
7035.737 108.721 1.358 12.652 0.513 0.822 0.305
7036.758 107.980 1.290 12.916 0.514 0.884 0.302
7037.779 107.428 1.279 12.980 0.515 0.995 0.306
7038.800 107.859 1.286 12.741 0.514 0.926 0.305
7039.821 107.876 1.291 12.632 0.514 0.820 0.305
7040.841 108.628 1.294 12.926 0.521 0.730 0.306
7041.862 107.918 1.289 12.696 0.517 0.843 0.308
7042.883 107.590 1.283 12.941 0.515 0.769 0.300
7043.904 107.312 1.283 13.050 0.515 0.782 0.298
7044.925 107.475 1.283 12.825 0.514 0.845 0.303
7045.946 107.386 1.285 12.878 0.517 0.728 0.303
7046.967 107.893 1.299 12.739 0.521 0.852 0.314
7047.988 107.453 1.293 12.546 0.519 0.877 0.319
7049.008 107.642 1.289 12.729 0.520 0.749 0.312
7050.029 107.111 1.280 12.641 0.514 0.748 0.305
7051.050 107.413 1.283 12.708 0.514 0.777 0.303
7052.071 106.849 1.279 12.513 0.511 0.758 0.301
7053.092 106.760 1.280 12.516 0.511 0.870 0.304
7054.113 107.132 1.284 12.529 0.509 0.815 0.302
7055.134 106.920 1.281 12.709 0.510 0.860 0.301
7056.154 106.717 1.276 12.722 0.510 0.863 0.300
7057.175 106.466 1.269 12.692 0.508 0.806 0.297
7058.196 106.800 1.275 12.595 0.508 0.842 0.299
7059.217 106.565 1.276 12.587 0.509 0.870 0.300
7060.238 106.375 1.276 12.498 0.507 0.801 0.299
7061.259 106.348 1.274 12.491 0.507 0.839 0.301
7062.280 106.427 1.272 12.697 0.511 0.858 0.302
7063.300 106.258 1.269 12.699 0.509 0.808 0.299
7064.321 105.846 1.268 12.637 0.508 0.697 0.296
7065.342 105.754 1.267 12.654 0.509 0.747 0.297
7066.363 105.554 1.266 12.724 0.512 0.762 0.299
7067.384 105.116 1.265 12.618 0.509 0.758 0.299
7068.405 105.341 1.267 12.475 0.505 0.876 0.300
7069.426 105.422 1.268 12.443 0.505 0.917 0.301
7070.446 104.783 1.261 12.335 0.501 0.840 0.297
7071.467 104.880 1.259 12.363 0.502 0.834 0.297
7072.488 104.991 1.259 12.388 0.503 0.857 0.297
7073.509 104.804 1.258 12.441 0.504 0.880 0.299
7074.530 104.319 1.254 12.375 0.501 0.849 0.297
7075.551 104.518 1.256 12.406 0.501 0.829 0.295
7076.572 104.452 1.259 12.351 0.501 0.905 0.299
7077.593 104.520 1.262 12.389 0.504 0.789 0.297
7078.613 103.927 1.253 12.354 0.502 0.792 0.295
7079.634 103.130 1.246 12.351 0.501 0.917 0.297
7080.655 103.298 1.245 12.548 0.503 0.909 0.298
7081.676 104.331 1.256 12.442 0.505 0.877 0.301
7082.697 103.885 1.249 12.327 0.503 0.891 0.302
7083.718 104.040 1.249 12.415 0.503 0.868 0.298
7084.739 103.294 1.240 12.320 0.498 0.924 0.294
7085.759 103.693 1.243 12.292 0.497 0.905 0.294
7086.780 103.222 1.242 12.214 0.497 0.895 0.297
7087.801 102.870 1.244 12.228 0.501 0.838 0.300
7088.822 102.813 1.244 12.120 0.501 0.889 0.303
7089.843 102.598 1.239 12.257 0.499 0.786 0.296
7090.864 102.043 1.237 12.237 0.496 0.770 0.308
7091.885 102.934 1.245 12.250 0.497 0.894 0.348
7092.905 102.749 1.239 12.095 0.495 0.963 0.362
7093.926 103.013 1.241 12.330 0.497 0.855 0.292
7094.947 102.693 1.236 12.192 0.494 0.793 0.290
7095.968 102.429 1.230 12.392 0.495 0.848 0.290
7096.989 102.427 1.233 12.268 0.494 0.838 0.291
7098.010 102.463 1.241 12.375 0.497 0.766 0.288
7099.031 101.728 1.234 12.205 0.495 0.724 0.287
7100.051 102.018 1.231 12.032 0.491 0.828 0.290
7101.072 101.683 1.227 12.320 0.495 0.827 0.288
7102.093 102.317 1.234 12.274 0.494 0.928 0.293
7103.114 102.905 1.241 12.583 0.501 0.903 0.296
7104.135 103.602 1.251 12.336 0.498 0.836 0.293
7105.156 102.554 1.237 12.230 0.494 0.889 0.291
7106.177 102.297 1.235 12.442 0.497 0.869 0.291
7107.198 102.161 1.231 12.124 0.491 0.821 0.288
7108.218 102.566 1.235 12.086 0.492 0.963 0.295
7109.239 102.214 1.235 12.203 0.494 0.994 0.295
7110.260 102.004 1.232 12.194 0.491 0.892 0.291
7111.281 102.098 1.231 12.234 0.493 0.814 0.288
7112.302 101.956 1.229 12.312 0.494 0.805 0.288
7113.323 101.990 1.232 12.081 0.491 0.819 0.289
7114.344 102.300 1.237 12.068 0.489 0.991 0.293
7115.364 102.570 1.235 12.325 0.494 0.905 0.292
7116.385 102.468 1.233 12.194 0.493 0.877 0.291
7117.406 102.279 1.234 11.953 0.489 0.923 0.291
7118.427 102.008 1.230 12.075 0.490 0.889 0.289
7119.448 101.281 1.223 11.921 0.486 0.898 0.288
7120.469 101.416 1.229 11.912 0.486 0.899 0.289
7121.490 101.275 1.224 11.874 0.485 0.950 0.289
7122.510 101.193 1.221 11.982 0.488 0.904 0.289
7123.531 101.699 1.228 12.156 0.491 0.918 0.291
7124.552 101.321 1.223 12.102 0.488 0.903 0.288
7125.573 101.325 1.223 11.984 0.487 0.918 0.289
7126.594 101.177 1.224 11.790 0.487 0.931 0.293
7127.615 101.643 1.231 11.975 0.490 0.963 0.296
7128.636 101.764 1.236 12.080 0.491 0.927 0.293
7129.656 102.229 1.253 12.022 0.489 0.819 0.288
7130.677 102.144 1.262 12.055 0.490 0.817 0.288
7131.698 101.488 1.253 12.083 0.491 0.879 0.291
7132.719 101.020 1.242 11.997 0.488 0.869 0.290
7133.740 101.474 1.241 11.953 0.489 0.795 0.288
7134.761 101.047 1.234 11.860 0.486 0.796 0.286
7135.782 100.425 1.225 11.790 0.483 0.827 0.285
7136.802 101.806 1.233 11.950 0.487 0.874 0.288
7137.823 101.617 1.222 12.018 0.486 0.937 0.289
7138.844 100.686 1.210 11.925 0.483 0.945 0.287
7139.865 100.964 1.216 12.002 0.484 0.861 0.285
7140.886 101.426 1.222 11.995 0.488 0.867 0.289
7141.907 100.961 1.218 11.970 0.489 0.886 0.291
7142.928 100.698 1.217 11.963 0.488 0.823 0.289
7143.949 100.923 1.222 11.985 0.490 0.872 0.292
7144.969 100.689 1.218 11.940 0.489 0.819 0.290
7145.990 101.095 1.219 11.908 0.488 0.927 0.293
7147.011 100.904 1.217 11.948 0.488 0.922 0.291
7148.032 101.032 1.223 11.943 0.490 0.909 0.293
7149.053 100.833 1.220 12.030 0.489 0.822 0.289
7150.074 100.582 1.211 11.940 0.485 0.870 0.288
7151.095 101.145 1.222 11.905 0.484 0.812 0.286
7152.115 101.177 1.218 11.947 0.485 0.828 0.285
7153.136 100.750 1.217 11.825 0.482 0.947 0.287
7154.157 99.827 1.210 11.813 0.482 0.757 0.282
7155.178 101.472 1.222 11.930 0.484 0.906 0.288
7156.199 100.835 1.215 11.810 0.484 1.043 0.294
7157.220 99.931 1.213 11.819 0.483 0.959 0.294
7158.241 100.582 1.215 11.796 0.483 0.841 0.296
7159.261 100.092 1.208 12.040 0.485 0.826 0.303
7160.282 99.543 1.204 11.944 0.484 0.852 0.313
7161.303 99.912 1.209 11.917 0.485 0.967 0.345
7162.324 100.150 1.223 11.976 0.486 0.882 0.326
7163.345 100.512 1.239 11.889 0.484 0.935 0.313
7164.366 100.221 1.238 11.889 0.483 0.914 0.310
7165.387 99.657 1.231 11.666 0.480 0.907 0.310
7166.407 100.366 1.216 11.876 0.486 0.763 0.485
7167.428 99.750 1.218 11.881 0.486 0.838 0.372
7168.449 98.210 1.207 11.717 0.485 0.910 0.299
7169.470 95.485 1.192 11.255 0.477 0.830 0.286
7170.491 91.389 1.164 10.823 0.467 0.822 0.283
7171.512 90.688 1.161 10.165 0.457 0.766 0.280
7172.533 94.939 1.191 9.695 0.452 0.782 0.282
7173.554 98.376 1.216 9.699 0.454 0.916 0.289
7174.574 99.283 1.214 11.089 0.476 0.923 0.290
7175.595 100.120 1.216 11.780 0.487 0.977 0.293
7176.616 100.541 1.225 11.862 0.490 0.995 0.294
7177.637 100.964 1.227 11.738 0.489 0.929 0.294
7178.658 101.032 1.223 11.862 0.488 0.858 0.289
7179.679 100.566 1.219 11.854 0.485 0.994 0.292
7180.700 100.008 1.216 11.915 0.486 0.929 0.289
7181.720 100.070 1.218 11.889 0.487 0.891 0.290
7182.741 100.599 1.224 12.077 0.492 0.990 0.293
7183.762 101.144 1.235 12.106 0.495 0.946 0.293
7184.783 100.460 1.232 11.909 0.492 0.815 0.289
7185.804 100.356 1.243 11.885 0.495 0.941 0.294
7186.825 100.099 1.241 11.897 0.496 0.978 0.295
7187.846 98.568 1.224 11.607 0.489 0.905 0.292
7188.866 95.707 1.194 11.441 0.480 0.836 0.285
7189.887 93.724 1.173 10.778 0.465 0.806 0.279
7190.908 95.706 1.192 10.063 0.456 0.853 0.282
7191.929 97.891 1.208 10.033 0.457 0.891 0.285
7192.950 99.590 1.221 10.981 0.474 0.885 0.288
7193.971 100.255 1.222 11.844 0.485 0.813 0.286
7194.992 100.184 1.218 11.830 0.484 0.860 0.286
7196.012 99.310 1.203 11.666 0.478 0.833 0.282
7197.033 98.676 1.199 11.525 0.475 0.803 0.279
7198.054 98.407 1.199 11.515 0.476 0.872 0.282
7199.075 99.246 1.209 11.471 0.478 0.871 0.284
7200.096 99.290 1.218 11.506 0.481 0.893 0.287
7201.117 99.082 1.218 11.557 0.483 0.855 0.287
7202.138 99.875 1.221 11.639 0.483 0.906 0.288
7203.158 99.426 1.207 11.785 0.482 0.817 0.282
7204.179 99.071 1.207 11.860 0.483 0.839 0.283
7205.200 99.920 1.224 11.706 0.483 0.854 0.286
7206.221 99.833 1.218 11.840 0.484 0.836 0.283
7207.242 99.476 1.212 11.732 0.481 0.868 0.285
7208.263 99.444 1.203 11.716 0.478 0.838 0.281
7209.284 98.566 1.196 11.589 0.474 0.811 0.278
7210.305 98.598 1.194 11.570 0.473 0.809 0.278
7211.325 99.452 1.200 11.769 0.476 0.747 0.276
7212.346 99.047 1.194 11.743 0.475 0.697 0.274
7213.367 98.726 1.190 11.478 0.470 0.779 0.275
7214.388 98.624 1.194 11.611 0.471 0.759 0.274
7215.409 98.672 1.199 11.485 0.469 0.780 0.275
7216.430 98.577 1.191 11.614 0.471 0.770 0.274
7217.451 98.332 1.190 11.693 0.473 0.637 0.270
7218.471 98.535 1.189 11.316 0.465 0.738 0.274
7219.492 97.951 1.177 11.416 0.466 0.750 0.272
7220.513 98.457 1.183 11.646 0.471 0.693 0.273
7221.534 98.258 1.185 11.450 0.467 0.617 0.271
7222.555 96.580 1.174 11.290 0.466 0.669 0.280
7223.576 96.455 1.174 11.162 0.466 0.773 0.367
7224.597 97.345 1.179 11.440 0.470 0.823 0.365
7225.617 98.016 1.179 11.657 0.471 0.737 0.286
7226.638 98.098 1.183 11.302 0.464 0.603 0.269
7227.659 98.500 1.188 11.362 0.469 0.706 0.274
7228.680 98.402 1.190 11.693 0.475 0.710 0.277
7229.701 98.090 1.181 11.585 0.471 0.734 0.275
7230.722 97.064 1.172 11.559 0.469 0.691 0.271
7231.743 96.837 1.177 11.503 0.470 0.648 0.273
7232.763 97.278 1.188 11.457 0.474 0.621 0.276
7233.784 97.838 1.198 11.439 0.477 0.699 0.281
7234.805 98.399 1.205 11.525 0.480 0.752 0.283
7235.826 98.810 1.201 11.483 0.477 0.722 0.281
7236.847 99.036 1.202 11.571 0.485 0.952 0.300
7237.868 98.637 1.219 11.781 0.518 0.869 0.343
7238.889 98.194 1.243 11.563 0.561 0.828 0.404
7239.910 97.896 1.261 11.388 0.587 0.690 0.437
7240.930 98.635 1.265 11.608 0.582 0.652 0.425
7241.951 99.221 1.236 11.818 0.540 0.925 0.370
7242.972 99.185 1.224 11.698 0.522 1.063 0.352
7243.993 98.113 1.247 11.432 0.564 0.788 0.407
7245.014 98.173 1.258 11.734 0.591 0.928 0.439
7246.035 97.719 1.231 11.628 0.556 0.953 0.397
7247.056 97.989 1.202 11.610 0.503 1.019 0.328
7248.076 97.927 1.184 11.491 0.475 0.979 0.290
7249.097 97.770 1.177 11.484 0.468 0.953 0.281
7250.118 97.985 1.178 11.517 0.468 0.955 0.280
7251.139 97.585 1.184 11.578 0.477 0.994 0.291
7252.160 98.436 1.213 11.724 0.501 1.040 0.321
7253.181 98.838 1.219 11.637 0.508 1.061 0.332
7254.202 99.521 1.211 11.740 0.499 0.980 0.317
7255.222 99.200 1.193 11.629 0.482 0.899 0.295
7256.243 98.352 1.180 11.496 0.473 1.002 0.289
7257.264 98.403 1.182 11.474 0.469 0.944 0.282
7258.285 99.121 1.187 11.538 0.469 0.867 0.277
7259.306 99.158 1.184 11.618 0.469 0.856 0.277
7260.327 98.765 1.179 11.417 0.465 0.908 0.276
7261.348 98.890 1.183 11.560 0.467 0.828 0.275
7262.368 98.829 1.180 11.675 0.470 0.932 0.279
7263.389 98.721 1.181 11.473 0.469 0.933 0.279
7264.410 98.013 1.182 11.445 0.470 0.895 0.279
7265.431 99.345 1.198 11.769 0.478 0.964 0.284
7266.452 99.873 1.197 11.632 0.475 0.947 0.286
7267.473 99.162 1.181 11.572 0.471 1.060 0.287
7268.494 98.570 1.177 11.588 0.470 0.960 0.284
7269.515 98.872 1.184 11.564 0.470 1.026 0.285
7270.535 98.418 1.175 11.619 0.468 1.064 0.283
7271.556 98.361 1.173 11.637 0.468 1.074 0.281
7272.577 98.208 1.175 11.546 0.471 0.902 0.280
7273.598 97.931 1.188 11.397 0.486 0.963 0.304
7274.619 98.202 1.232 11.422 0.555 0.861 0.386
7275.640 99.178 1.296 11.864 0.691 1.275 0.521
7276.661 99.028 1.305 11.580 0.714 1.383 0.530
7277.681 98.219 1.245 11.666 0.597 0.921 0.444
7278.702 99.228 1.189 11.717 0.506 1.055 0.334
7279.723 99.193 1.178 11.870 0.488 0.927 0.297
7280.744 98.163 1.171 11.559 0.485 0.854 0.297
7281.765 97.991 1.179 11.394 0.476 0.840 0.291
7282.786 97.971 1.190 11.541 0.496 0.962 0.336
7283.807 97.768 1.208 11.313 0.527 0.844 0.394
7284.827 98.332 1.210 11.412 0.530 1.183 0.430
7285.848 98.079 1.191 11.251 0.493 1.285 0.424
7286.869 98.491 1.177 11.342 0.465 1.350 0.400
7287.890 98.820 1.175 11.401 0.466 1.068 0.375
7288.911 98.751 1.180 11.511 0.475 0.941 0.305
7289.932 99.025 1.179 11.551 0.487 0.878 0.284
7290.953 99.825 1.190 11.573 0.507 0.980 0.282
7291.973 99.771 1.190 11.473 0.499 0.982 0.282
7292.994 99.791 1.185 11.558 0.481 0.939 0.278
7294.015 99.371 1.180 11.493 0.474 0.933 0.284
7295.036 99.199 1.184 11.243 0.479 0.840 0.300
7296.057 99.115 1.180 11.333 0.481 0.917 0.305
7297.078 98.482 1.167 11.392 0.469 1.016 0.292
7298.099 98.290 1.163 11.425 0.458 1.036 0.276
7299.119 98.521 1.164 11.403 0.457 1.030 0.273
7300.140 98.413 1.161 11.495 0.458 1.051 0.273
7301.161 98.461 1.163 11.431 0.460 1.028 0.277
7302.182 98.248 1.177 11.388 0.480 0.993 0.306
7303.203 97.992 1.192 11.403 0.503 1.006 0.338
7304.224 98.729 1.200 11.504 0.505 0.923 0.335
7305.245 99.127 1.183 11.623 0.482 1.017 0.303
7306.266 98.525 1.163 11.480 0.461 1.001 0.278
7307.286 97.972 1.153 11.411 0.455 0.984 0.273
7308.307 97.942 1.156 11.464 0.457 0.974 0.272
7309.328 98.265 1.165 11.516 0.462 0.971 0.276
7310.349 99.102 1.173 11.472 0.466 0.994 0.282
7311.370 98.421 1.161 11.400 0.462 1.024 0.281
7312.391 97.745 1.154 11.409 0.456 0.978 0.274
7313.412 98.194 1.164 11.356 0.458 0.974 0.278
7314.432 98.323 1.189 11.340 0.505 0.928 0.341
7315.453 98.346 1.231 11.525 0.579 1.071 0.438
7316.474 97.904 1.238 11.348 0.593 1.045 0.458
7317.495 98.320 1.208 11.288 0.542 1.199 0.397
7318.516 98.396 1.170 10.971 0.463 0.907 0.290
7319.537 98.859 1.165 11.433 0.458 1.054 0.273
7320.558 98.458 1.158 11.418 0.454 0.985 0.270
7321.578 97.641 1.141 11.454 0.452 0.996 0.268
7322.599 97.572 1.142 11.289 0.449 1.095 0.269
7323.620 96.907 1.139 11.143 0.448 1.156 0.272
7324.641 97.537 1.144 11.124 0.447 1.036 0.268
7325.662 97.901 1.147 11.336 0.451 1.021 0.269
7326.683 97.039 1.146 11.351 0.455 0.926 0.273
7327.704 96.230 1.159 11.242 0.481 1.104 0.317
7328.724 96.283 1.172 11.334 0.513 1.066 0.357
7329.745 96.770 1.173 11.482 0.510 1.087 0.352
7330.766 96.557 1.149 11.157 0.472 0.848 0.298
7331.787 96.906 1.145 11.309 0.452 1.058 0.273
7332.808 96.488 1.151 11.396 0.452 0.985 0.269
7333.829 96.500 1.146 11.289 0.450 1.016 0.268
7334.850 96.295 1.143 11.269 0.448 1.027 0.268
7335.871 95.743 1.131 11.271 0.447 1.031 0.273
7336.891 96.293 1.138 11.254 0.449 1.072 0.271
7337.912 96.334 1.135 11.239 0.449 0.860 0.266
7338.933 96.016 1.155 11.224 0.487 0.976 0.324
7339.954 95.277 1.209 11.255 0.583 1.118 0.453
7340.975 95.426 1.231 11.074 0.604 0.958 0.479
7341.996 95.633 1.197 10.942 0.548 0.812 0.408
7343.017 96.737 1.145 11.437 0.466 1.114 0.295
7344.037 95.963 1.130 11.173 0.447 0.922 0.267
7345.058 96.303 1.136 11.162 0.447 0.882 0.266
7346.079 96.274 1.136 11.275 0.448 0.946 0.266
7347.100 95.897 1.134 11.213 0.446 0.944 0.266
7348.121 95.949 1.144 11.267 0.448 0.943 0.266
7349.142 96.783 1.180 11.282 0.450 0.932 0.267
7350.163 96.526 1.188 11.253 0.449 0.869 0.265
7351.183 95.491 1.154 11.359 0.449 0.906 0.267
7352.204 95.979 1.137 11.299 0.448 0.906 0.266
7353.225 96.575 1.140 11.140 0.446 0.931 0.265
7354.246 96.350 1.134 11.135 0.444 0.978 0.264
7355.267 96.210 1.126 11.168 0.443 0.973 0.263
7356.288 95.972 1.129 11.174 0.450 0.951 0.273
7357.309 95.288 1.144 11.064 0.477 0.798 0.310
7358.329 95.534 1.155 11.030 0.496 0.875 0.339
7359.350 95.550 1.148 11.123 0.486 0.877 0.326
7360.371 95.169 1.130 11.229 0.458 0.925 0.285
7361.392 94.913 1.117 10.994 0.438 0.843 0.259
7362.413 95.285 1.118 11.108 0.440 0.843 0.258
7363.434 95.571 1.122 11.160 0.442 0.873 0.260
7364.455 95.451 1.121 11.143 0.442 0.888 0.261
7365.475 95.444 1.118 11.256 0.443 0.893 0.261
7366.496 95.307 1.117 11.204 0.446 0.923 0.269
7367.517 94.565 1.138 10.923 0.482 0.844 0.325
7368.538 95.071 1.176 11.068 0.546 0.910 0.407
7369.559 95.598 1.188 11.065 0.560 0.905 0.424
7370.580 95.966 1.163 11.289 0.516 1.175 0.370
7371.601 95.241 1.120 11.134 0.452 0.741 0.273
7372.622 95.174 1.117 11.278 0.443 0.897 0.261
7373.642 95.553 1.118 11.100 0.442 1.025 0.266
7374.663 94.926 1.108 11.022 0.439 0.992 0.264
7375.684 95.775 1.117 11.312 0.442 0.963 0.261
7376.705 95.772 1.116 11.231 0.439 0.936 0.259
7377.726 95.388 1.111 11.116 0.437 0.889 0.257
7378.747 95.003 1.104 11.388 0.441 1.083 0.263
7379.768 95.607 1.112 11.266 0.439 0.950 0.259
7380.788 95.984 1.119 11.295 0.440 1.075 0.263
7381.809 95.264 1.111 11.122 0.437 0.976 0.260
7382.830 95.339 1.113 11.001 0.436 1.010 0.262
7383.851 95.577 1.110 11.058 0.437 0.943 0.260
7384.872 95.342 1.107 11.028 0.435 1.022 0.260
7385.893 94.882 1.103 11.138 0.435 1.107 0.262
7386.914 94.746 1.104 11.154 0.434 0.955 0.257
7387.934 95.189 1.104 11.141 0.435 0.916 0.257
7388.955 95.222 1.104 11.134 0.438 1.023 0.264
7389.976 95.220 1.110 10.911 0.441 0.942 0.269
7390.997 95.970 1.127 11.151 0.467 1.019 0.304
7392.018 95.424 1.134 11.004 0.475 0.912 0.315
7393.039 95.333 1.123 11.416 0.471 0.952 0.302
7394.060 95.457 1.112 11.229 0.445 1.064 0.271
7395.080 95.663 1.107 11.179 0.437 1.030 0.261
7396.101 95.224 1.101 11.155 0.434 1.018 0.259
7397.122 95.371 1.103 11.158 0.434 0.882 0.253
7398.143 95.367 1.106 11.095 0.433 0.863 0.253
7399.164 96.034 1.110 10.890 0.435 0.984 0.263
7400.185 96.072 1.131 11.167 0.472 1.032 0.311
7401.206 95.521 1.152 10.816 0.505 1.023 0.367
7402.227 95.375 1.148 10.746 0.504 1.195 0.438
7403.247 95.277 1.121 10.953 0.475 1.167 0.390
7404.268 95.551 1.105 11.476 0.516 1.073 0.275
7405.289 95.882 1.108 11.407 0.495 0.993 0.258
7406.310 95.777 1.108 11.179 0.443 0.943 0.257
7407.331 95.469 1.104 11.195 0.493 0.986 0.259
7408.352 95.415 1.104 11.240 0.508 1.074 0.316
7409.373 95.755 1.145 11.188 0.446 0.988 0.435
7410.393 96.424 1.154 11.124 0.436 1.014 0.400
7411.414 96.470 1.115 11.066 0.437 0.996 0.263
7412.435 95.720 1.105 11.034 0.435 0.981 0.260
7413.456 95.498 1.104 11.080 0.434 1.052 0.260
7414.477 95.324 1.102 11.113 0.433 1.038 0.258
7415.498 95.477 1.101 11.134 0.433 1.022 0.257
7416.519 95.602 1.100 11.205 0.434 1.024 0.257
7417.539 95.654 1.098 11.282 0.435 1.079 0.258
7418.560 95.659 1.100 11.221 0.434 1.063 0.258
7419.581 95.244 1.102 11.208 0.434 1.020 0.256
7420.602 95.865 1.105 11.148 0.433 0.947 0.254
7421.623 96.113 1.104 11.176 0.433 0.978 0.255
7422.644 95.904 1.101 11.072 0.432 1.043 0.257
7423.665 96.543 1.107 11.219 0.433 1.009 0.257
7424.685 96.111 1.104 11.292 0.434 1.001 0.256
7425.706 96.067 1.104 11.092 0.430 1.029 0.255
7426.727 96.236 1.101 11.224 0.433 1.043 0.257
7427.748 96.502 1.107 11.155 0.437 0.884 0.261
7428.769 96.688 1.119 11.121 0.449 0.962 0.280
7429.790 96.717 1.118 11.208 0.456 1.066 0.290
7430.811 96.753 1.115 11.296 0.450 1.021 0.278
7431.832 96.954 1.112 11.199 0.435 0.997 0.259
7432.852 96.692 1.113 11.103 0.431 1.051 0.258
7433.873 96.790 1.107 11.061 0.431 1.013 0.255
7434.894 96.718 1.106 11.249 0.433 0.970 0.254
7435.915 95.903 1.099 10.929 0.432 1.091 0.262
7436.936 96.988 1.118 11.107 0.453 1.045 0.287
7437.957 96.064 1.126 11.166 0.474 1.131 0.318
7438.978 96.339 1.130 11.187 0.471 1.058 0.312
7439.998 96.409 1.149 11.034 0.447 0.950 0.278
7441.019 96.110 1.120 11.079 0.431 0.940 0.255
7442.040 95.927 1.108 11.032 0.428 0.914 0.252
7443.061 96.218 1.106 11.022 0.430 0.859 0.251
7444.082 96.125 1.106 11.093 0.429 1.024 0.255
7445.103 96.226 1.106 11.177 0.430 1.016 0.254
7446.124 96.810 1.115 11.257 0.432 1.056 0.255
7447.144 96.490 1.109 11.335 0.433 0.987 0.253
7448.165 96.349 1.106 11.240 0.431 1.018 0.252
7449.186 96.329 1.100 11.082 0.429 1.015 0.254
7450.207 96.396 1.098 11.204 0.431 1.114 0.257
7451.228 96.587 1.098 11.255 0.432 1.085 0.258
7452.249 96.834 1.104 11.165 0.430 1.114 0.258
7453.270 96.402 1.102 11.091 0.428 1.127 0.258
7454.290 96.657 1.099 11.155 0.429 0.997 0.253
7455.311 96.439 1.096 11.071 0.428 1.058 0.255
7456.332 96.273 1.093 11.024 0.427 1.126 0.257
7457.353 96.310 1.093 11.067 0.428 1.092 0.256
7458.374 95.949 1.095 11.091 0.429 1.059 0.256
7459.395 95.963 1.097 11.149 0.430 1.077 0.257
7460.416 96.081 1.097 11.063 0.429 1.062 0.259
7461.436 96.311 1.099 11.053 0.433 0.990 0.262
7462.457 96.300 1.100 11.127 0.435 1.015 0.264
7463.478 96.130 1.097 11.146 0.435 1.092 0.265
7464.499 96.880 1.106 11.149 0.438 1.120 0.269
7465.520 97.280 1.114 11.057 0.444 1.155 0.280
7466.541 96.795 1.109 11.102 0.446 1.108 0.281
7467.562 96.538 1.102 11.169 0.440 1.060 0.271
7468.583 96.364 1.099 11.150 0.434 1.066 0.263
7469.603 96.056 1.101 11.077 0.438 1.042 0.269
7470.624 96.443 1.108 11.210 0.449 1.024 0.281
7471.645 96.541 1.116 11.274 0.457 0.976 0.290
7472.666 96.378 1.122 11.105 0.461 0.986 0.299
7473.687 95.816 1.112 11.001 0.458 1.002 0.297
7474.708 95.651 1.106 10.956 0.445 1.017 0.282
7475.729 95.821 1.095 11.089 0.432 0.914 0.257
7476.749 95.323 1.090 11.022 0.429 0.863 0.253
7477.770 95.268 1.094 10.945 0.436 0.901 0.266
7478.791 95.256 1.101 11.197 0.455 0.991 0.290
7479.812 95.450 1.106 11.184 0.458 1.096 0.298
7480.833 95.526 1.105 11.059 0.448 0.923 0.281
7481.854 95.799 1.110 10.890 0.448 0.923 0.284
7482.875 95.550 1.113 10.959 0.465 1.024 0.309
7483.895 96.122 1.115 11.071 0.465 0.958 0.304
7484.916 95.345 1.105 11.027 0.442 1.019 0.276
7485.937 95.327 1.084 11.050 0.427 0.955 0.252
7486.958 96.277 1.098 11.019 0.427 0.923 0.250
7487.979 95.554 1.097 11.123 0.428 1.054 0.253
7489.000 95.521 1.089 11.200 0.431 1.053 0.256
7490.021 96.209 1.095 11.144 0.429 1.092 0.255
7491.041 95.939 1.092 10.988 0.425 1.030 0.253
7492.062 94.948 1.091 10.992 0.431 1.039 0.262
7493.083 94.902 1.092 11.179 0.441 0.975 0.270
7494.104 95.347 1.092 11.034 0.439 1.042 0.272
7495.125 95.423 1.088 11.221 0.433 1.102 0.262
7496.146 95.361 1.085 11.173 0.426 1.006 0.251
7497.167 94.872 1.081 11.129 0.427 1.019 0.250
7498.188 95.118 1.087 11.059 0.435 1.091 0.254
7499.208 95.082 1.083 11.082 0.474 0.945 0.252
7500.229 95.099 1.083 11.174 0.457 1.049 0.254
7501.250 94.782 1.082 11.177 0.431 1.037 0.252
7502.271 94.979 1.081 11.065 0.425 1.083 0.253
7503.292 95.200 1.083 10.966 0.424 1.085 0.253
7504.313 95.507 1.086 11.052 0.425 1.130 0.254
7505.334 95.293 1.085 11.124 0.426 1.056 0.252
7506.354 95.068 1.082 11.153 0.425 1.083 0.252
7507.375 95.135 1.082 11.049 0.424 1.113 0.253
7508.396 95.125 1.082 10.968 0.423 1.099 0.253
7509.417 94.810 1.081 11.019 0.423 1.082 0.252
7510.438 95.017 1.086 11.088 0.424 1.069 0.251
7511.459 95.677 1.088 11.125 0.424 1.115 0.252
7512.480 95.487 1.084 11.057 0.423 1.096 0.251
7513.500 94.911 1.078 11.073 0.423 1.060 0.250
7514.521 95.162 1.083 11.105 0.425 1.023 0.250
7515.542 95.242 1.086 11.173 0.429 1.057 0.255
7516.563 94.897 1.085 11.042 0.430 1.101 0.261
7517.584 94.643 1.086 10.926 0.428 1.155 0.263
7518.605 94.701 1.083 11.064 0.428 1.218 0.261
7519.626 95.090 1.088 11.024 0.425 1.132 0.255
7520.646 95.207 1.091 10.948 0.427 1.177 0.262
7521.667 94.698 1.094 10.889 0.449 1.144 0.293
7522.688 94.070 1.120 10.793 0.495 1.048 0.357
7523.709 94.602 1.144 11.185 0.532 1.153 0.400
7524.730 95.335 1.135 11.203 0.511 1.078 0.369
7525.751 95.371 1.106 11.055 0.458 1.032 0.299
7526.772 95.066 1.089 11.019 0.426 1.025 0.254
7527.792 94.896 1.088 11.164 0.430 1.141 0.259
7528.813 95.776 1.113 11.209 0.441 1.189 0.276
7529.834 96.177 1.145 11.136 0.458 1.175 0.300
7530.855 96.013 1.118 11.245 0.460 1.162 0.302
7531.876 95.797 1.101 11.146 0.446 1.013 0.280
7532.897 95.459 1.084 11.118 0.427 1.064 0.254
7533.918 94.802 1.077 11.196 0.428 1.056 0.249
7534.939 94.034 1.077 11.137 0.465 1.104 0.251
7535.959 94.317 1.074 11.207 0.549 1.094 0.252
7536.980 94.672 1.076 10.961 0.440 1.043 0.252
7538.001 94.601 1.081 10.987 0.427 1.103 0.259
7539.022 94.399 1.079 11.149 0.431 1.169 0.276
7540.043 94.824 1.085 11.222 0.435 1.181 0.296
7541.064 94.402 1.079 11.019 0.430 1.113 0.315
7542.085 94.114 1.071 10.953 0.422 1.205 0.285
7543.105 94.705 1.076 11.114 0.423 1.200 0.282
7544.126 94.787 1.072 11.158 0.422 1.198 0.274
7545.147 94.807 1.073 11.079 0.422 1.044 0.261
7546.168 94.783 1.074 11.137 0.422 1.069 0.259
7547.189 94.463 1.074 10.997 0.420 1.244 0.255
7548.210 94.449 1.094 11.159 0.423 1.232 0.254
7549.231 95.079 1.096 11.185 0.424 1.175 0.253
7550.251 95.002 1.092 11.187 0.423 1.086 0.249
7551.272 94.735 1.090 11.071 0.422 1.138 0.251
7552.293 95.049 1.084 11.043 0.423 1.124 0.253
7553.314 94.632 1.076 11.225 0.425 1.143 0.253
7554.335 94.400 1.072 11.118 0.422 1.164 0.253
7555.356 94.732 1.075 11.167 0.428 1.235 0.262
7556.377 94.969 1.084 11.012 0.440 1.158 0.279
7557.397 94.764 1.087 11.113 0.446 1.102 0.284
7558.418 94.646 1.082 11.120 0.438 1.120 0.273
7559.439 95.497 1.081 11.244 0.429 1.145 0.258
7560.460 95.407 1.082 11.248 0.425 1.093 0.251
7561.481 94.916 1.078 11.165 0.422 1.160 0.251
7562.502 94.722 1.072 11.141 0.421 1.169 0.251
7563.523 94.730 1.074 11.134 0.421 1.110 0.249
7564.544 94.797 1.078 11.202 0.422 1.176 0.252
7565.564 95.282 1.085 11.294 0.426 1.238 0.256
7566.585 95.565 1.089 11.186 0.428 1.196 0.258
7567.606 95.507 1.092 11.173 0.429 1.181 0.259
7568.627 96.106 1.099 11.185 0.428 1.253 0.262
7569.648 95.518 1.104 11.159 0.447 1.102 0.285
7570.669 94.869 1.119 11.168 0.485 1.194 0.339
7571.690 95.169 1.131 11.309 0.502 1.282 0.361
7572.710 95.647 1.119 11.294 0.479 1.298 0.331
7573.731 95.593 1.100 11.063 0.440 1.113 0.277
7574.752 95.319 1.089 11.205 0.427 1.172 0.259
7575.773 95.283 1.085 11.133 0.422 1.244 0.256
7576.794 95.506 1.090 11.124 0.420 1.177 0.251
7577.815 95.270 1.087 11.135 0.420 1.157 0.248
7578.836 95.246 1.090 11.103 0.419 1.109 0.248
7579.856 95.187 1.091 10.986 0.418 1.173 0.250
7580.877 95.250 1.092 11.201 0.420 1.161 0.248
7581.898 95.059 1.081 11.122 0.418 1.259 0.250
7582.919 95.845 1.085 11.174 0.420 1.231 0.252
7583.940 96.042 1.093 11.116 0.428 1.206 0.262
7584.961 96.034 1.102 11.338 0.448 1.174 0.286
7585.982 95.995 1.103 11.333 0.455 1.201 0.297
7587.002 95.606 1.095 11.027 0.440 1.177 0.284
7588.023 95.746 1.084 11.091 0.423 1.092 0.259
7589.044 95.922 1.075 11.184 0.421 1.105 0.264
7590.065 96.091 1.074 11.215 0.421 1.236 0.281
7591.086 96.346 1.084 11.196 0.422 1.059 0.286
7592.107 94.949 1.087 11.180 0.429 1.233 0.279
7593.128 91.184 1.114 10.720 0.442 1.177 0.306
7594.149 87.970 1.182 10.340 0.475 1.124 0.328
7595.169 88.081 1.312 10.211 0.530 1.028 0.379
7596.190 93.022 1.448 10.852 0.605 1.166 0.433
7597.211 96.070 1.538 11.368 0.696 0.992 0.521
7598.232 93.566 1.563 10.939 0.728 1.125 0.561
7599.253 90.874 1.584 10.441 0.725 0.965 0.543
7600.274 92.297 1.650 10.850 0.720 0.945 0.493
7601.295 93.567 1.735 10.965 0.743 0.865 0.496
7602.315 95.888 1.821 11.133 0.778 0.988 0.528
7603.336 97.941 1.871 11.426 0.802 1.078 0.546
7604.357 97.609 1.868 11.672 0.811 0.960 0.545
7605.378 98.939 1.879 11.774 0.815 0.972 0.546


==> anc/tab2.dat <==
Table 2:
Photometry of the lens system PS J0147+4630

-----------------------------------------------------------------------------------
CD		Civil Date in yymmdd
Epoch   	Modified Julian Date - 50000
FWHM		Full--width at half--maximum of the seeing disk in arcseconds
S/N		Signal--to--noise ratio for the PSF star within a circle of radius FWHM
A       	r-SDSS magnitude of PS J0147+4630A
B       	r-SDSS magnitude of PS J0147+4630B 
C       	r-SDSS magnitude of PS J0147+4630C 
D       	r-SDSS magnitude of PS J0147+4630D 
S       	r-SDSS magnitude of the control star  
----------------------------------------------------------------------------------- 

  CD	  Epoch   FWHM S/N   A	    B	     C	D      S
170804 7970.051 1.06 454 15.961 16.190 16.632 18.203 15.426
170810 7976.081 0.95 334 15.953 16.198 16.622 18.211 15.421
170816 7982.116 0.75 402 15.956 16.190 16.623 18.223 15.408
170825 7991.048 0.95 395 15.960 16.208 16.634 18.237 15.414
170830 7996.225 1.27 466 15.955 16.191 16.637 18.237 15.416
170906 8003.032 1.46 394 15.971 16.203 16.627 18.251 15.421
170913 8010.035 1.30 479 15.968 16.207 16.632 18.239 15.425
170920 8017.033 0.84 346 15.955 16.208 16.630 18.240 15.415
170927 8023.928 0.95 457 15.967 16.208 16.647 18.254 15.418
171004 8030.899 0.97 395 15.963 16.218 16.635 18.239 15.433
171011 8038.146 1.46 267 15.975 16.205 16.619 18.228 15.429
171017 8043.936 1.06 454 15.958 16.206 16.637 18.219 15.421
171028 8055.023 1.17 446 15.956 16.217 16.633 18.240 15.434
171031 8057.887 0.75 433 15.960 16.212 16.630 18.259 15.445
171103 8060.895 1.64 273 15.953 16.213 16.640 18.334 15.425
171112 8069.873 0.85 431 15.958 16.215 16.636 18.243 15.413
171115 8072.886 0.84 450 15.945 16.205 16.620 18.215 15.411
171122 8079.953 2.09 451 15.944 16.233 16.626 18.227 15.424
171214 8101.843 1.49 474 15.962 16.235 16.618 18.246 15.419
171217 8104.866 2.13 420 15.951 16.231 16.656 18.298 15.415
171219 8106.873 1.16 459 15.958 16.214 16.631 18.242 15.417
171221 8108.925 1.31 460 15.960 16.215 16.624 18.240 15.417
171224 8111.870 1.60 458 15.963 16.226 16.627 18.225 15.425
171227 8114.926 1.05 430 15.967 16.210 16.629 18.244 15.421
180112 8130.856 0.95 453 15.978 16.223 16.646 18.243 15.428
180114 8132.839 1.10 447 15.982 16.232 16.638 18.245 15.421
180119 8137.865 1.34 441 15.978 16.225 16.650 18.248 15.418
180122 8140.845 1.20 445 15.974 16.231 16.635 18.238 15.414
180701 8301.166 1.85 380 15.985 16.250 16.603 18.252 15.413
180703 8303.133 1.38 305 15.992 16.227 16.603 18.233 15.412
180707 8307.129 1.42 389 15.979 16.217 16.595 18.243 15.406
180715 8315.114 1.01 418 15.977 16.211 16.601 18.244 15.421
180719 8319.092 1.19 309 15.970 16.207 16.604 18.220 15.419
180723 8323.161 1.23 408 15.979 16.207 16.598 18.263 15.415
180727 8327.094 1.54 299 15.970 16.207 16.593 18.211 15.400
180731 8331.056 1.69 268 15.982 16.217 16.607 18.302 15.410
180805 8336.142 1.20 393 15.976 16.219 16.596 18.302 15.406
180808 8339.065 1.34 395 15.971 16.210 16.613 18.260 15.408
180813 8344.161 0.80 376 15.976 16.227 16.606 18.320 15.409
180816 8347.026 1.56 409 15.967 16.185 16.609 18.281 15.418
180820 8351.004 1.21 361 15.971 16.214 16.592 18.269 15.409
180824 8354.993 0.85 366 15.974 16.231 16.600 18.293 15.410
180828 8358.988 1.39 305 15.982 16.254 16.606 18.284 15.429
180910 8372.034 1.26 418 15.952 16.210 16.594 18.319 15.412
180917 8379.095 1.05 389 15.968 16.217 16.595 18.341 15.415
180921 8382.929 0.97 396 15.963 16.215 16.577 18.325 15.429
180925 8386.907 1.02 272 15.961 16.219 16.574 18.307 15.446
180929 8391.029 0.96 395 15.938 16.195 16.552 18.315 15.404
181003 8395.030 0.84 397 15.945 16.196 16.562 18.304 15.414
181015 8406.883 1.09 394 15.947 16.202 16.555 18.317 15.419
181020 8412.200 1.15 410 15.936 16.190 16.536 18.295 15.410
181023 8415.078 1.32 318 15.944 16.190 16.554 18.263 15.419
181029 8420.948 1.18 410 15.945 16.188 16.557 18.307 15.410
181031 8423.070 1.08 420 15.951 16.190 16.578 18.310 15.419
181104 8426.879 0.92 416 15.947 16.192 16.543 18.307 15.413
181108 8431.040 1.32 416 15.941 16.199 16.548 18.295 15.405
181120 8442.855 0.95 334 15.946 16.195 16.555 18.322 15.409
181125 8447.844 0.85 405 15.947 16.201 16.563 18.281 15.417
181128 8450.841 1.08 404 15.942 16.193 16.554 18.272 15.398
181202 8454.839 1.32 416 15.935 16.188 16.551 18.249 15.412
181207 8459.923 2.39 387 15.913 16.192 16.545 18.223 15.397
181210 8462.917 1.65 391 15.934 16.183 16.545 18.228 15.396
181214 8466.831 1.49 372 15.955 16.190 16.531 18.287 15.410
181218 8470.827 0.74 392 15.947 16.195 16.553 18.270 15.442
181227 8479.837 0.97 406 15.929 16.178 16.529 18.248 15.400
181230 8482.813 0.94 405 15.931 16.185 16.524 18.247 15.404
190103 8486.808 0.92 405 15.937 16.186 16.535 18.244 15.419
190107 8490.910 1.19 371 15.936 16.182 16.540 18.245 15.418
190112 8495.861 1.04 410 15.931 16.182 16.526 18.251 15.406
190115 8498.831 0.97 383 15.926 16.181 16.516 18.235 15.407
190125 8508.876 1.09 409 15.938 16.193 16.532 18.241 15.420
190127 8510.822 1.01 411 15.934 16.186 16.525 18.265 15.411
190131 8514.958 1.18 394 15.926 16.188 16.516 18.231 15.412
190205 8519.844 1.40 410 15.939 16.188 16.520 18.205 15.415
190208 8522.942 2.14 301 15.909 16.205 16.512 18.307 15.407
190212 8526.832 0.82 373 15.934 16.176 16.510 18.296 15.408
190220 8534.833 1.01 222 15.946 16.202 16.518 18.225 15.422
190224 8538.835 0.94 385 15.946 16.195 16.532 18.219 15.411

